NIR Counterparts to ULXs (III): Completing the photometric survey and selected spectroscopic results

We present results from the remaining sources in our search for near-infrared (NIR) candidate counterparts to ultraluminous X-ray sources (ULXs) within $\simeq$ 10 Mpc. We observed 23 ULXs in 15 galaxies and detected NIR candidate counterparts to six of them. Two of these have an absolute magnitude consistent with a single red supergiant (RSG). Three counterparts are too bright for a RSG and spatially extended, and thus we classify them as stellar clusters. The other candidate is too faint for a RSG. Additionally, we present the results of our NIR spectroscopic follow-up of five sources: four originally classified as RSG and one as a stellar cluster on the basis of previous photometry. The stellar cluster candidate is actually a nebula. Of the four RSGs candidates, one source has a broad H$\alpha$ emission line redshifted by $\sim z = 1$, making it a background AGN. Two other sources show stellar spectra consistent with them being RSGs. The final RSG candidate is too faint to classify, but does not show strong (nebular) emission lines in its spectrum. After our search for NIR counterparts to 113 ULXs, where we detected a candidate counterpart for 38 ULXs, we have spectroscopically confirmed the nature of 12: five sources are nebulae, one source is not classified, one source is an AGN and five are RSGs. These possible five ULX-RSG binary systems would constitute $\simeq$ $(4 \pm 2)\%$ of the observed ULXs, a fraction almost four times larger than what was predicted by binary evolution simulations.

==> figures/Plots-second-imaging-paper.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "from astropy.io import fits\n",
    "\n",
    "import math # Python math module\n",
    "from math import log #importing logarithm\n",
    "\n",
    "# adding all the packages, tasks, stuff I might need for graphing, so I need to run it before I run the other cells\n",
    "\n",
    "# to plot in 3d\n",
    "from mpl_toolkits import mplot3d\n",
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "\n",
    "%matplotlib inline \n",
    "# This is a magic function. With this backend, the output of plotting commands is displayed inline \n",
    "# within frontends like the Jupyter notebook, directly below the code cell that produced it. The resulting plots will \n",
    "# then also be stored in the notebook document.\n",
    "\n",
    "\n",
    "import csv # to read text files or comma separated values\n",
    "import sys # This module provides access to some variables used or maintained by the interpreter and to functions that \n",
    "# interact strongly with the interpreter. It is always available.\n",
    "import math # Python math module\n",
    "\n",
    "from matplotlib import cm # color map\n",
    "from matplotlib.mlab import griddata # fits a surface of the form z = f(x,y) to the data in the (usually) nonuniformly \n",
    "# spaced vectors (x,y,z).\n",
    "\n",
    "import os # This module provides a portable way of using operating system dependent functionality. With it I can open\n",
    "# and read files, for example.\n",
    "\n",
    "from matplotlib.ticker import LinearLocator, FormatStrFormatter\n",
    "\n",
    "np.set_printoptions(threshold=np.inf) # print the whole array"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 449,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1296x432 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from scipy.stats import norm\n",
    "import matplotlib.mlab as mlab\n",
    "%matplotlib inline\n",
    "\n",
    "dist_obs = [] # Defining the array\n",
    "# Opening and reading the file\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/dist_obs.csv','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=' ')\n",
    "    for row in data:\n",
    "        dist_obs.append(float(row[0]))\n",
    "        \n",
    "dist_det = [] # Defining the array\n",
    "# Opening and reading the file\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/dist_det.csv','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=' ')\n",
    "    for row in data:\n",
    "        dist_det.append(float(row[0]))\n",
    "                     \n",
    "histo_dist=plt.figure(1, figsize=(18,6))\n",
    "\n",
    "plt.subplot(1, 2, 1)\n",
    "plt.hist(dist_obs, normed=False, bins=15, edgecolor='black', facecolor='cornflowerblue') #histogram of data\n",
    "#plt.hist(dist_det, normed=False, bins=10, edgecolor='black', facecolor='gold')\n",
    "plt.tick_params(axis='both', which='major', labelsize=15)\n",
    "plt.ylabel('Number of observed ULXs', fontsize=20)\n",
    "plt.xlabel('Distance from our Galaxy (Mpc)', fontsize=20)\n",
    "plt.yticks(np.arange(0, 36, 4))\n",
    "plt.grid(True)\n",
    "\n",
    "plt.subplot(1, 2, 2)\n",
    "plt.hist(dist_det, normed=False, bins=15, edgecolor='black', facecolor='gold')\n",
    "plt.tick_params(axis='both', which='major', labelsize=15)\n",
    "plt.ylabel('Number of ULXs with CP', fontsize=20)\n",
    "plt.xlabel('Distance from our Galaxy (Mpc)', fontsize=20)\n",
    "plt.yticks(np.arange(0, 16, 2))\n",
    "plt.grid(True)\n",
    "\n",
    "histo_dist.savefig('dist_obs.png',dpi=400)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 511,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1296x432 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "dist_center_obs = [] # Defining the array\n",
    "dist_center_det = [] # Defining the array\n",
    "# Opening and reading the file\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/distance_to_center.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        dist_center_obs.append(float(row[0]))\n",
    "\n",
    "# Opening and reading the file\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/distance_to_center_det.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=' ')\n",
    "    for row in data:\n",
    "        dist_center_det.append(float(row[0]))\n",
    "        \n",
    "histo_dist_center=plt.figure(1, figsize=(18,6))\n",
    "\n",
    "plt.subplot(1, 2, 1)\n",
    "plt.hist(dist_center_obs, normed=False, bins=15, edgecolor='black', facecolor='cornflowerblue') #histogram of data\n",
    "#plt.hist(dist_det, normed=False, bins=10, edgecolor='black', facecolor='gold')\n",
    "plt.tick_params(axis='both', which='major', labelsize=15)\n",
    "plt.ylabel('Number of observed ULXs', fontsize=20)\n",
    "plt.xlabel('Distance from their galaxy center (kpc)', fontsize=20)\n",
    "plt.yticks(np.arange(0, 40, 4))\n",
    "plt.grid(True)\n",
    "\n",
    "plt.subplot(1, 2, 2)\n",
    "plt.hist(dist_center_det, normed=False, bins=15, edgecolor='black', facecolor='gold')\n",
    "plt.tick_params(axis='both', which='major', labelsize=15)\n",
    "plt.ylabel('Number of ULXs with CP', fontsize=20)\n",
    "plt.xlabel('Distance from their galaxy center (kpc)', fontsize=20)\n",
    "plt.yticks(np.arange(0, 16, 2))\n",
    "plt.grid(True)\n",
    "\n",
    "histo_dist_center.savefig('dist_center.png',dpi=400)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 517,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1296x432 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "app_det_h = [] # Defining the array\n",
    "# Opening and reading the file\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/app_mag_det_h.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=' ')\n",
    "    for row in data:\n",
    "        app_det_h.append(float(row[0]))\n",
    "        \n",
    "abs_det_h = [] # Defining the array\n",
    "# Opening and reading the file\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/abs_mag_det_h.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=' ')\n",
    "    for row in data:\n",
    "        abs_det_h.append(float(row[0]))\n",
    "        \n",
    "app_det_k = [] # Defining the array\n",
    "# Opening and reading the file\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/app_mag_det_k.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=' ')\n",
    "    for row in data:\n",
    "        app_det_k.append(float(row[0]))\n",
    "        \n",
    "abs_det_k = [] # Defining the array\n",
    "# Opening and reading the file\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/abs_mag_det_k.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=' ')\n",
    "    for row in data:\n",
    "        abs_det_k.append(float(row[0]))\n",
    "\n",
    "             \n",
    "histo_mags=plt.figure(1, figsize=(18,6))\n",
    "\n",
    "plt.subplot(1, 2, 1)\n",
    "plt.hist([app_det_h, app_det_k], normed=False, bins=12, edgecolor='black', color=[\"lightseagreen\", \"coral\"], stacked=True) #histogram of data\n",
    "plt.tick_params(axis='both', which='major', labelsize=15)\n",
    "plt.gca().legend(('H band',r'K$_s$ band'), fontsize=15)\n",
    "plt.ylim(0,14)\n",
    "plt.ylabel('Number of identified counterparts', fontsize=20)\n",
    "plt.xlabel('Apparent magnitude', fontsize=20)\n",
    "plt.grid(True)\n",
    "\n",
    "plt.subplot(1, 2, 2)\n",
    "plt.hist([abs_det_h, abs_det_k], normed=False, bins=12, edgecolor='black', color=[\"lightseagreen\", \"coral\"], stacked=True, label=(\"H band\",\"K band\")) \n",
    "plt.tick_params(axis='both', which='major', labelsize=15)\n",
    "plt.gca().legend(('H band',r'K$_s$ band'), fontsize=15)\n",
    "plt.ylabel('Number of identified counterparts', fontsize=20)\n",
    "plt.xlabel('Absolute magnitude', fontsize=20)\n",
    "plt.yticks(np.arange(0, 14, 2))\n",
    "plt.grid(True)\n",
    "\n",
    "histo_mags.savefig('histo_mags.png',dpi=400)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 531,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1296x432 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "det_rsg = [] # Defining the array\n",
    "dist_rsg = [] # Defining the array\n",
    "# Opening and reading the file\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/det_rsg.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        det_rsg.append(float(row[0]))\n",
    "\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/dist_rsg.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        dist_rsg.append(float(row[0])*1e-3)    \n",
    "        \n",
    "det_agn = [] # Defining the array\n",
    "dist_agn = [] # Defining the array\n",
    "\n",
    "# Opening and reading the file\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/det_agn.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        det_agn.append(float(row[0]))\n",
    "\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/dist_agn.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        dist_agn.append(float(row[0])*1e-3)   \n",
    "        \n",
    "det_sc = [] # Defining the array\n",
    "dist_sc = [] # Defining the array\n",
    "# Opening and reading the file\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/det_sc.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        det_sc.append(float(row[0]))\n",
    "        \n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/dist_sc.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        dist_sc.append(float(row[0])*1e-3)   \n",
    "\n",
    "det_ysg = [3.56, 4.25]\n",
    "dist_ysg = [13245.54343*1e-3,7658.9899*1e-3]\n",
    "        \n",
    "det_neb = [7.24, 14.19]\n",
    "dist_neb = [4672.16988*1e-3,10477.97539*1e-3]\n",
    "\n",
    "             \n",
    "histo_class=plt.figure(1, figsize=(18,6))\n",
    "\n",
    "plt.subplot(1, 2, 1)\n",
    "plt.hist([det_rsg, det_agn, det_sc, det_ysg, det_neb], normed=False, bins=14, edgecolor='black', stacked=True, color=['crimson','yellowgreen','dodgerblue','gold','darkviolet']) #histogram of data\n",
    "plt.tick_params(axis='both', which='major', labelsize=15)\n",
    "plt.gca().legend(('RSG','AGN/Galaxy', 'Stellar cluster', 'YSG', 'Nebula'), fontsize=15)\n",
    "plt.ylabel('Number of counterparts', fontsize=20)\n",
    "plt.xlabel('Distance from our Galaxy (Mpc)', fontsize=20)\n",
    "plt.yticks(np.arange(0, 18, 2))\n",
    "plt.grid(True)\n",
    "\n",
    "plt.subplot(1, 2, 2)\n",
    "plt.hist([dist_rsg, dist_agn, dist_sc, dist_ysg, dist_neb], normed=False, bins=15, edgecolor='black', stacked=True) #histogram of data\n",
    "plt.tick_params(axis='both', which='major', labelsize=15)\n",
    "plt.gca().legend(('RSG','AGN/Galaxy', 'Stellar cluster', 'YSG', 'Nebula'), fontsize=15)\n",
    "plt.ylabel('Number of counterparts', fontsize=20)\n",
    "plt.xlabel('Distance from their galaxy center (kpc)', fontsize=20)\n",
    "#plt.gca().set_xscale(\"log\")\n",
    "plt.yticks(np.arange(0, 16, 2))\n",
    "plt.grid(True)\n",
    "\n",
    "histo_class.savefig('histo_class.png',dpi=400)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 532,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABC8AAAGHCAYAAACQxngZAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvIxREBQAAIABJREFUeJzs3X2czOX+x/HXB8vuZsnWWfdaHUJC2EonsQiVVIoSJ4TDOZVUbrqTVndUSwqlOy2/OhI53UlJtd2ccpDiJIU6S+5TYTe3y/X7Y9a09zuzZnZ2d97Px2Meme/d9flejebdNd/v9zLnHCIiIiIiIiIipVWFUBcgIiIiIiIiIlIYDV6IiIiIiIiISKmmwQsRERERERERKdU0eCEiIiIiIiIipZoGL0RERERERESkVNPghYiIiIiIiIiUaiEfvDCzRmb2jJmtNrOjZpZaxPZTzcyZWXIJlSgiIiLlXFF5xMxqm9ljWeszzOwnM5ttZnVCVLKIiEhYqRTqAoDmwKXAMqByYRua2ZnAYGBfCdQlIiIi4aOoPNIW6AU8D/wHqAkkAZ+b2VnOuYwSqlNERCQsmXMutAWYVXDOHcv68wLgVOdcYgHbLgW+AK4HFjjnRpdYoSIiIlJuFZVHzOxkIMM5l5lt2RnA98Ag59zsEi5ZREQkrIT8tpHjQaEoZtYbaAZMCm5FIiIiEm6KyiPOuT3ZBy6ylq0H9gNxwaxNRERESsHghS/MLAqYDNzpnPs91PWIiIiImFlLIBr4NtS1iIiIlHdlYvACuAvYDrwU6kJEREREzKwC8ASwAVgS4nJERETKvdLwwM5CmVlDYDTQ2fn4gA4zGwYMA4iKimpbv379IFaY07Fjx6hQoayMCYWO+qlo6iPfqJ+Kpj7yTTj20/r163c75/4U6jrKqInA+UBH59yR/DYIZR7xRzh+9v2h/ima+qhw6p+iqY8KV977x9c8UuoHL/A842Ix8F3Ww7LAc8VIlaz3e3MPajjnngWeBUhISHArV64ssWJTU1NJTEwssfbKKvVT0dRHvlE/FU195Jtw7Ccz2xTqGsoiM7sRGANc55z7T0HbhTKP+CMcP/v+UP8UTX1UOPVP0dRHhSvv/eNrHikLwzdNgKuA37K96gM3Z/25buhKExERkXBiZlcD04Cxzrl5oa5HREQkXJSFKy+GAlVzLXsF+Bh4Gvi5xCsSERGRsGNmicDLwHTnXHKIyxEREQkrIR+8MLNo4NKst3WBalnTogK845zLc42lmR0EfnLOpZZMlSIiIlKeFZVHgNOA14HvgHlm1i7b7j87534osWJFRETCUMgHL/DMjT4/17Lj7xsCaSVajYiIiISjovLIeUB1oBXw71zbzQYGBbM4ERGRcBfywQvnXBpgfu4TH5RiREREJCz5kEdSsl4iIiISAiEfvCgN9u3bx65duzhyJN+ZzvxSvXp11q1bF4Cqyrdw7aeIiAji4uKoVq1aqEsREZFSJpB5xB/h+p3sq/LYP8ojIlIWhf3gxb59+9i5cyd169YlKioKM78uAskjPT2dmJiYAFVXfoVjPznnOHDgAFu3bgVQYBAREa9A5xF/hON3sj/KW/8oj4hIWVUWpkoNql27dlG3bl2io6NLNChI+DEzoqOjqVu3Lrt27Qp1OSIiUoooj0hJUR4RkbIq7Acvjhw5QlRUVKjLkDASFRVV4pcEi4hI6aY8IiVNeUREypqwH7wA9AuHlCh93kREJD/6fpCSpM+biJQ1GrwQERERERERkVJNgxciIiIiIiIiUqpp8KIcSEpKwsy8r1q1anHZZZexZs2aHNt98803XHnlldSuXZuoqCgaNmxI3759+eabb3Jsd+zYMV588UUuvPBCTj75ZCpXrkx8fDxDhw7Nc0wRERERUB4REZHgCvupUgtyWu06bN6xvcTbbVCrNpu2b/N7v+rVq/Puu+8CkJaWxvjx4+natSvr1q0jNjaWjRs30q5dO84991ymT59OjRo12LBhA/Pnz2fNmjWcddZZgCcoXHPNNbz99tsMHz6cO+64g5iYGNavX8/s2bNp1aoVmZmZVKxYMaDnLSIiInkpjyiPiIiIhwYvCrB5x3Y2ntq+xNtttOOzYu1XqVIl2rVrB0C7du2Ij4/n/PPP591336Vfv368+OKLVKlShcWLF1OlShUAOnfuzPDhw3HOeY8zbdo0/vWvf7FkyRK6dOniXd6xY0f+9re/8fzzz5/A2YmIiIg/lEeUR0RExEODF+VUq1atAPjpp58A2LNnDyeffLI3KGSX/WnTU6dO5eqrr84RFLIbOnRoEKoVERGR8kh5REREAkXPvCinNm/eDEDDhg0BaNOmDT/++CMjR47k22+/zXefn376ibS0NLp161ZidYqIiEj5pTwiIiKBosGLciQzM5PMzEx++OEHbr75Zs4++2yuuOIKAAYOHMg111zDk08+SfPmzTnllFO4/vrrWblypXf/bds897bWr18/x3GPHTvmPXZmZmaOyzpFREREslMeERGRYNDgRTnxyy+/EBERQUREBI0aNeKrr75i4cKF3ssyK1WqxLx581i9ejUPPPAAbdu25dVXX+X8889n0aJFAN4QkP2yTYBbbrnFe+yIiAjv9iIiIiLZKY+IiEiwaPCinKhevTorVqxg2bJlPPPMMxw+fJh+/fpx7NixHNu1bNmScePGsWTJEr7//ntq167NuHHjAKhbty4AW7ZsybHP2LFjWbFiBW+++WbJnIyIiIiUScojIiISLBq8KCcqVapEQkIC5513HsOGDWPGjBksW7aM+fPnF7hPfHw8ffr04bvvvgM8l2fGx8ezZMmSHNs1aNCAhIQEWrRoEdRzEBERkbJNeURERIJFgxfl1F//+leaN2/OI488AsCuXbvy3W7Dhg3UrFnT+/7WW29lwYIFpKamlkSZIiIiUo4pj4iISKBoqtRyysy4++676d+/Px988AGvv/46q1evpl+/fjRr1ozff/+dhQsX8tZbb5GcnOzdb8SIEXzyySdccsklDB8+nK5duxITE8OuXbtYsGABACeddFKoTktERETKEOUREREJFA1eFKBBrdo02vFZSNoNlGuvvZakpCQeffRRJkyYQEZGBpMnT2br1q1ER0dzxhlnMHfuXPr27evdp0KFCsyfP5+UlBRmzZrFrFmzOHjwIHXq1OHCCy/k888/5/zzzw9YjSIiIlIw5RHlERER8dDgRQE2bd9WrP3S09OJiYkJcDWFS0pKIikpKc/yihUrsn79eu/7du3a+XS8ChUqMHjwYAYPHhyoEkVERKQYiptH/BGo7KI8IiIiwaRnXoiIiIiIiIS5ihUrYmYheX355ZfeP1esWDHUXSGllK68EBERERERCXPHjh3j2S/bhKTtGjuivW0Pa7sqJDVI6acrL0RERERERESkVNPghYiIiIiIiIiUahq8EBEREREREZFSTYMXIiIiIiIiIlKqafBCREREREREREo1DV6IiIiIiIiISKmmwQsRERERERERKdU0eFGOOOdo2LAhZsbGjRvz3Wb16tX069ePunXrUrlyZWJjY7nooouYN28emZmZ3u0GDRqEmTF8+PA8x0hISGDQoEF5li9fvpzKlSuzd+9e77KPP/6YK664gri4OCIiIoiLi6Nnz54sWbIE55xf5zdo0CASEhL82kdERERKVlnKI4sXL1YeEREpIzR4UYD6p9XBzPx+VatWrVj7HX/VP61OsWv+4osvSEtLA+CVV17Js37BggWcc845bN++nYkTJ7J06VJmzZrF6aefzoABA5g9e3aefVJSUti6datP7S9atIj27dtTvXp1AKZOnUqnTp2oWLEi06ZN44MPPmD69OlUrVqVa665hg8//LDY5yoiIhIOiptHTjS7hEseueyyy5RHRETKiEqhLqC02rJ5O89+2abE2x3WdlWx9507dy4nnXQSZ511FnPnzmXcuHHedVu3bmXQoEH079+fWbNmYWbedVdeeSWjRo1i+/btOY535plnsnv3bh577DGmTp1aZPuLFi3iuuuuA2DVqlWMHj2a8ePHk5SUlGO7a665hiFDhnDqqacW+1xFRETCgfJIcPPILbfcQnR0dLHPVURESo6uvCgnjh49yvz587n88ssZPHgw3377LWvWrPGuf/7558nMzGTy5Mk5gsJxTZo0ITExMceyqKgobr/9dp599ll27dpVaPs7duxg1apV9OjRA4Bp06YRFxeXI7Bkd95559GqVSvv+zlz5tC+fXtiY2OpUaMGnTp1YuXKlYW2uX37dgYPHszpp59OVFQUZ5xxBuPGjePw4cPebR577DEiIyP59ttvvcuWL19OpUqVvH1Sp04dJkyYkOf4HTt25Kqrriq0BhEREflDWcsj559/fpF5ZNWqwgdylEdEREqGBi/KiQ8//JCdO3fSt29fevfuTUREBHPnzvWu/+STT0hISCA2Ntav4954441ERkYyZcqUQrd75513aNiwIU2bNvW217lzZypV8u3inrS0NAYMGMD8+fP55z//Sb169ejQoQM//vhjgfvs3r2b2NhYpkyZwrvvvsuYMWN48cUXGTFihHebUaNGkZCQwMCBA8nMzOTgwYMMHDiQbt26MXToUCpVqsTAgQNJSUnJcc/rjz/+yKeffsoNN9zgU/0iIiJSPvPIJZdcojwiIlIKhHzwwswamdkzZrbazI6aWWqu9bXN7LGs9Rlm9pOZzTaz4t+MWQ7NnTuXk08+mYsvvpjY2Fi6du3KK6+84v0C3LZtG/Xr18+zX2Zmpvd17NixPOtjYmK45ZZbeOqpp/jtt98KbH/RokXeXzkKas85V2B748ePZ9iwYXTp0oXu3bvz4osv0qBBA1566aUC22zRogXJyclceeWVdOzYkRtuuIHHHnuM2bNne3/tqFChAikpKaxbt46JEydy9913s3PnTp5//nnvcQYPHkxaWhqpqaneZSkpKcTFxXHJJZcU2L6IiIjkVB7zSL169ZRHRERKgZAPXgDNgUuB9Vmv3NoCvYC5QE9gDHAe8LmZVS2pIkuzQ4cO8a9//YtevXpRuXJlAK677jrS0tJYtmwZ4Pmizn155sqVK4mIiPC+rrnmmnyPP3LkSACefPLJfNcfOXKE999/P0dYAPK099prr3nbio2NZezYsd5169ato1evXtSsWZOKFSsSERHB999/z/r1+X0k8J7T1KlTOfPMM4mKiiIiIoL+/ftz6NAhNm/e7N2uUaNGPPLIIzzwwAM88cQTTJs2jTp1/hj7aty4MR06dCAlJcV73Dlz5nD99df7/EuNiIhIuCuLeSQiIqLIPLJhwwblERGRUiAggxdmVsPMTirm7m855+o75/oAa/NZ/xnQ1Dk3yTn3kXPuFeBy4DTg6mK2Wa4sXryYPXv2cOmll7Jnzx727NlDYmIiVapU8V6qWbduXbZs2ZJjvzPPPJMVK1awYsUK2rQp+GFgNWrU4B//+AdPPvkkGRkZedZ/8sknHDt2LMc9qnXq1MnTXpcuXbzt1apVy7s8PT2dbt268dNPPzFlyhQ+/fRTVqxYQatWrTh48GCBdU2dOpVRo0bRq1cv3njjDZYvX86MGTMA8ux39dWej0psbCx9+vTJc6whQ4awYMEC0tPT+fDDD9m0aZMu0RQRKWNOMI/ICSqLeaR27dre5QXlkRYtWiiPiIiUAj4PXphZFzN71MxqZFsWZ2YfA7uBX82s8BsR8+Gcy3ttYM71e5xzmbmWrQf2A3H+tlceHQ8Effr0oUaNGtSoUYP69etz6NAhXn31VY4ePUqHDh1YsWJFjksto6OjSUhIICEhgZiYmELbGDVqFAcOHOCpp57Ks27RokV06dKFKlWqeJd16NCBDz74gKNHj3qX1ahRw9ve8V9kwDOl2pYtW3jppZfo378/7du3JyEhIcf87PmZP38+ffr04aGHHqJbt26cc845nHRS/pn173//Ow0aNODQoUN5njYOnr6LiIhg/vz5pKSkcN5553HmmWcW2r6IiJS8YOUROXHlNY/s27ev0JqUR0RESoY/V16MAK5yzmW/0TAZuBDYCPwCjDSz/K/1CyAzawlEA98WtW15l5GRwdtvv811113HRx99lOM1ZcoUdu7cyUcffcTQoUOpWLEiY8aMKVY7cXFx/O1vf2PKlCkcOHAgx7rc95cCjBgxgp07d/Lwww8Xeezjx8seNj7//HPvHPGF7Zd9H4CXX345z3Zz5szh7bff5qWXXmLy5Mk8+uijLF++PMc2UVFRXHfddcyYMYOFCxfqVw4RkdKr1OQR+UN5ziObNm0qcj/lERGR4PPnBrpWwMfH35hZFNAbeN85193MYoD/An8HXg1oldmYWQXgCWADsKSAbYYBwwBq1qyZ48FHuVWvXp309PTAF3oC/Kln3rx57N+/n6FDh9K2bdsc61q2bMmDDz7InDlzmDFjBk899RRDhw5lw4YN9O/fn9NOO42MjAy++uorVq9ezaWXXupt+8iRIxw7dixHLf/4xz+YOXMmO3fu5OyzzyY9PZ0ffviB9evX06FDhxzbNm7cmAcffJC7776blStXctVVV1GrVi327t3LF198wc6dO4mIiCA9PZ2zzjqLqlWrMnjwYEaOHMm2bduYOHEiderUITMzs8CaOnbsyMyZM2nVqhUNGzbk1VdfZcOGDQD8/vvvpKens3XrVkaOHMnIkSNp3rw5zZs359VXX+X666/ns88+IzIy0ltz3759mTlzJlFRUfTo0SOon4uDBw8W+rkETxAsahtRP/nC1z5atWpVjqfch5KZFXr5eDDos1RmlIo8Ijm98cYb7N+/n5EjR3LeeeflWHfBBRfw0EMPMXfuXF544QVefPFF+vfvz48//sgNN9xAfHw8GRkZrFy5kjVr1nD55ZcX2taYMWO8eeScc84BYOPGjaxfv55LL700x7Zt2rQhOTmZ22+/na+//pprr72W2rVrs3fvXj799FN27NhB1aqeR6i1a9eOqlWr8re//Y2xY8eyZcsWkpKScjyXIj9du3blySef5LzzzuPPf/4zL7/8Mhs3bsyxzZYtWxg5ciRjxoyhXbt2tGvXjoULFzJw4EC++uqrHHlkyJAh3jzSt2/fwjteRCSM+DN4EQdsy/b+PCASSAFwzqWb2dt4Hq4ZTBOB84GOzrkj+W3gnHsWeBYgISHB5Z4vPLt169YVeYliSfOnntdff53GjRvTuXPnfNdfe+21zJ07l+eee44BAwbQsmVLHnnkEZKSkvj555+JiYnh7LPPZtKkSQwePJiIiAgAIiIiqFChQo5amjZtysCBA3nuueeIiIggJiaGjz/+mFatWnmnJMvuzjvvpF27dkyZMoXRo0ezZ88e76WaTz/9NIMGDcLMiImJYf78+YwePZrrrruOxo0b88wzz/Doo49SqVIlbw25a3rwwQfZu3cvDz74IABXXXUV06ZNo2fPnpx00knExMRw6623Uq9ePSZOnOi9NDQlJYWzzjqLSZMmMXnyZG+9HTt2pG7duiQmJlKvXj2f/x0UR2RkJK1bty50m9TU1Dxz3Ute6qei+dpHnTp1osHU0jF4sflWK/GBFH2WyozSkkckm7lz59K4ceM8AxeA9yGcc+fO5amnnqJPnz40btyYRx55hDvuuCNHHpk4cSKDBw8utK169ep588hxixYtolWrVvl+f996662cffbZTJkyhZtuuilHHklJSeHaa68FPD94Hc8jV1xxBY0bN2bmzJlMnDix0HrGjx/Pzz//zLhx4wBPHnnyySfp2bOnd5uhQ4dSr149JkyY4F32/PPPc9ZZZ3HPPffkyCMJCQnePFK9evVC2xYRCSfmazg0s1+B2c6527Le3wskAQ2cc1uzlj0M3OaciypWMWYLgFOdc4kFrL8RmA5c55yb58sxExIS3MqVKwtcv27dOpo1a5Znef3T6rBl83Zfmgioeg1q89OmbUVvWEocv7fzoYce8mu/9PT0Ujdo9O2339K8eXOWLl1Kly5dgtpWQZ+77PQ/Ur5RPxXN1z4yMw1ehNlnycy+dM4lhLoOf5REHgkG5ZHgKm4e8UVJZ5bSlkd8EY7//fRHWekfM+PZL0v2qsfjauwYym+1PFMHD2tbeq4ELS3KymeouHzNI/5cefE/IPvP+1cDG44HhSz18TwsK+DM7GpgGjDW14GLE1HcL+zS+D/lwbRkSb537pQpv/zyC99//z333nsvZ511VoFXsYiISKkQlDxiZo3wTMfeDjgL+DT3jynmmXPzLuAfwKnACuAW59zXfp6Dz0piAKE8ZBflERGR8s+fB3bOBlqY2X/M7FOgBfDPXNu0Ab4PVHHHmVki8DIw3TmXHOjjS3h76623aN++Pdu3byclJSXPfPAiIlKqBCuPNAcuBdZnvfJzJ3Av8AjQE8gAlppZrQK2F/GZ8oiISOH8ufLiaTy/RlwLGPAWni9vAMzsXKAZMNefAswsGk9YAKgLVDOz3lnv3wFOA14HvgPmmVm7bLv/7Jz7wZ/2RHIbNGgQgwYNCnUZIiLim6DkEeAt59wbWcdYgOfKCi8zi8QzeDHROTc9a9kXQBpwMzCuGOci4qU8IiJSOJ8HL7IejtnPzP7ueetyT8XwI9Aaz5e4P+KA+bmWHX/fEM+DuKrjebr4v3NtNxsY5Gd7IiIiUkYFK484544VsclfgGpkm8HEOfe7mb0FXIIGL0RERILK59tGzKyDmTVwzu3LJyjgnNsN/IpnkMFnzrk055wV8EpzzqUUsn6QP22JiIhI2RasPOKDpsBRPFO1Z7cua52IiIgEkT+3jXwETADuL2SbAVnrK55IUSIiIiIFCFUeqQFkOOeO5lr+GxBtZpWdc4ezrzCzYcAw8EzDmZqaWuDBq1evTnp6nrGYEnH06NGQtV0WlOf+OXjwYKGfS19lZGQE5DjlVWH98981/+XwkcP5ritpk5MnU2NHaCZpqph5KjV2DAUgOXm/Pk+56O+Yhz+DF748NcgAzWsjIiIiwRLKPJLfMa2gdc65Z4FnwTNVamHT3K1bty5kM36Uh9lGgqk8909kZCStW7c+4eOU92kcT1Rh/dOpUyem89+SLagAN9OiVEyVOrqHpkrNTX/HPPyZbcQXDYDyOTQtIiIiZUUw8shvQIyZ5b6a42Rgf9azOERERCRICr3ywszG51qUWMC0TRXxBIW+wGeBKU1ERESk1OSR77KO34ic07A2zVonIiIiQVTUbSNJ2f7sgMSsV0G24plGTERERCRQkrL9OVR55HNgH9AHeBC80733JOvWEBEREQmeom4b6ZT16oznns6UbMuyvzoAzYHTnHNfBqtYKVhKSgpt27YlJiaGGjVq0Lp1a26//Xbv+l27dpGUlERaWlqxjm9mTJ8+3fs+MTGR3r17n2jZJyR3TYGwfPlykpKSAnpMERE5YUHPI2YWbWa9zaw3UBf40/H3ZhbtnDsITALuNrObzKwLnqndKwDTAnGS5YHySGAoj4iI5FXo4IVz7uOsVyowG3g927Lsr8+cc+t8mCO9zKhdPx4z8/tVrVq1Yu13/FW7frzftU6cOJGhQ4fSvXt3Fi5cyJw5c7jiiit48803vdvs2rWLCRMmFDsshIvly5czYcKEUJchIiLZlFAeicMzGDEfaAecme19XNY2k4CHgLuAt4FqQFfn3M4TOsFCFDePnGh2UR4JLeUREZG8/JltJB44B3iziO3KhR1bNtFgask/5Xbzrb48RD2n6dOnM3z4cB5++GHvsp49e3LfffcFsrSgOHDgAFFRoZmSqSSU9/MTEQmBeIKQR5xzaRQxk4nzPP7+oaxXiVAeKRnl/fu6vJ+fiIQHf2YbOY/AzpcuAbJnzx5q1aqVZ/nxh5mlpaXRokULwDMd0/FfVY779ddfGT58ODVr1iQyMpK//OUv/Oc///Grhu+++46+fftSv359oqOjad68OVOnTuXYsT9+/EpNTcXMeO+997j22mupWrUqN998c4HH/OWXXxg+fDi1a9cmMjKSJk2aMHXq1AK3j4+PZ/To0TmWpaSkYGZkZGQAcOTIEUaPHk2DBg2oUqUKderUoVevXhw+fJiUlBRGjBjh7TszyzEl0TfffEOPHj2IiYkhJiaGPn36sGPHjnzP7/LLLy/y/EREpFiUR0qpsphHfPm+Vh4RESkd/LnyYgNQP1iFSPG1adOGadOm0aBBAy677DJOOeWUHOtr167Nyy+/TP/+/ZkxYwZt2vwxf/OhQ4e46KKL2LNnD4899hhxcXE8/fTTXHTRRWzYsCHfEJKfrVu30qRJE/r3709MTAxff/019913HwcOHOCuu+7Kse2QIUPo168fo0ePJjIyMt/jHThwgMTERHbt2sV9991H06ZN2bhxIxs3bvSzd3KaOHEiL7/8MpMmTaJhw4bs2LGDd955h6NHj9KjRw9GjRrF5MmT+eKLLwCoVq0aABs3buSCCy4gISGB//u//+Po0aPce++99OzZk+XLl+cIX0OGDOGGG27g1ltvLfD8RESk2JRHSqmymEeK+r4+cOAAPXr0YPfu3cojIiIh5s/gxfPABDNr4JzbHKyCxH8zZszgyiuvZNCgQZgZzZo14+qrr2b06NFUq1aNKlWq0LJlSwDOPPNM2rVr5933pZde4ptvvmHt2rU0btwYgIsuuogmTZowefJkHnvsMZ9q6NKlC126dAHAOUf79u3Zv38/zz33XJ6w0KdPH+69915iYmIKPN6cOXNYu3Ytq1at4uyzzwagc+fOvndKAZYvX06/fv0YOHCgd9k111wDQFRUFPHx8QA5+ghgwoQJ1KpVi8WLF1O5cmUAWrZsSdOmTXnnnXfo0aNHjvN74IEHTrhWERHJl/JIKVUW80hR39dz5sxh3bp1yiMiIqWAP7eNvIVnzvR/m9nNZnaemZ1mZg1yv4JUqxSgZcuWrFu3jjfffJMbb7wR5xwPPPAACQkJ3ssTC7J06VLatm1Lw4YNyczMJDMzE4COHTuycuVKn2s4ePAg9913H40aNaJKlSpERERwzz338L///c97zOOyf7EW5MMPP6R169beoBAoZ599NikpKTz66KOsWbMGz+3LRVu6dCm9evWiQoUK3n5q2LAh8fHxefrJl/MTEZFiUx4ppcrSOJGsAAAgAElEQVRrHmnVqpXyiIhIKeDP4MWPQA8804c9gWe+8x+B/+V6/RjgGsUHVapUoWfPnkyfPp1vv/2W559/ng0bNvDCCy8Uut/u3btZtmwZEREROV4vvvgiP/30k8/t33HHHSQnJzNs2DDeeecdVqxYwbhx4wBPkMiuZs2aRR7vl19+oXbt2j6376tx48Zx00038dRTT9GqVSvq16/PE088UeR+u3fv5pFHHsnTTz/++GOefvLl/EREpNiUR0qx8phHgvG9rjwiIuI/f24bmQOU/OOupViGDBnC2LFj+e677wrdLjY2loSEBJ5++uk866pUqeJze/Pnz2fEiBGMHTvWu2zRokX5bpv9fsyCnHLKKX7fTxoZGcnhw4dzLPv111/zbHP//fdz//33s2HDBmbOnMmtt95KkyZNuPjiiws8dmxsLL169WLo0KF51p166qk53vtyfiIiUmzKI2VIecgj69ev97l9UB4REQkWnwcvnHODgliHnIBdu3YRFxeXY9nPP//M3r17vaPux++LzP2rQ5cuXViyZAkNGjTIcwx/HDhwIEe4OHr0KK+88kqxj9elSxfmz5/PmjVrvPfHFqVevXqsW7cux7L333+/wO0bN25McnIyM2bM4Ntvv+Xiiy/O0U/ZH27VpUsXvvnmG9q2baswICISQsojpZfyiIfyiIhIcPhz5YWUUi1atOCKK66gW7duxMXFsWnTJpKTk4mOjvY+CKpBgwZERUUxe/ZsqlevTkREBAkJCQwYMICZM2eSmJjI6NGjOf300/nll19Yvnw5tWrV4rbbbvOphq5duzJjxgwaNWpEbGwsM2bM4NChQ8U+pwEDBjBjxgy6detGUlISTZo04X//+x/r169n0qRJ+e7Tq1cvRowYwcMPP8w555zDwoULWbt2bZ5t2rZtS+vWrYmKimLBggVkZmbSoUMHAJo2bQrAE088QefOnalWrRpNmjQhKSmJc889lx49ejB48GBOPfVUtm7dyvvvv8+gQYNyTGEmIiISjsprHpk2bZryiIhIKaDBiwLUqncam28t+RHtWvVO83uf8ePH88Ybb3DLLbfw66+/UqtWLf7yl78wb948GjZsCHguT3zuueeYMGECHTt25MiRIzjniIyM5KOPPmL8+PHcd9997Ny5k7i4OM4991wuv/xyn2uYNm0af//737npppuIiopi4MCB9OrVi2HDhvl9Psfr/fDDD7nzzjsZP348+/btIz4+nhtvvLHAfYYNG8YPP/zAk08+yaFDhxgwYADjxo1j+PDh3m2O98tjjz3GsWPHOPPMM3nttddISEgA4MILL2TMmDE88cQT3HXXXXTo0IHU1FTOOOMMli1bxrhx4xg2bBgHDhygbt26dOnShUaNGhXrHEVKm4pVokPy3738VKwSHeoSREoF5ZHQ55G33nqLhx56SHlERCTEzNenG3t3MDsH6I7nQVn53YTonHNDAlBbQCQkJLjCnlK9bt06mjVrFrD20tPTC50CVDzCvZ98+dylpqbqFxQfqJ+K5msfmRnPftkm+AX5YFjbVT4/fT9QwvGzZGZfOucSQl1HcSiPBE64fycXpTz3T6A+d+H4309/FNY/ZsZ0/luyBRXgZlqELAfU2DGU32o9D4QmA5R25f3vmK95xOcrL8xzY10K8FfA8DwsK/tPAS7b8lITFkRERKT8UB4REREJT/5MlXozcD3wf0ACnmAwFfgLcDeQDrwCnB7gGkVERESOUx4REREJQ/4882Ig8P3xp3xnPeF4j3NuGbDMzN4DlgHvAy8GuE4RERERUB4REREJS/5cedEE+DDXMu/gh3PuK+BtoOAnGImIiIicGOURERGRMOTP4IUBe7O9/x2IzbXNBqDpiRYlIiIiUgDlERERkTDkz+DFVjxP9D7uR6Btrm0a4wkRIiIiIsGgPCIiIhKG/Bm8WE7OcLAYONfM7jWz5mZ2E3AFnvtMRURERIJBeURERCQM+TN48RpQ0cwaZr1/FNgETADWANOAPcCdAa1QRERE5A/KIyIiImHI59lGnHOvA69ne/+rmbUG/gb8GUgD5jjntge6SBERERFQHhEREQlX/kyVmodzbi+QHKBapBiuuuoq1qxZwzfffENkZGSOdd27d2fz5s2sXr2a9957j0mTJrF27VqOHTtG/fr1ufDCC0lOTqZq1areffbt28eUKVN47bXX+OGHHwBo2LAhvXv35sYbb6RmzZolen4iIiJFUR4JPeURkeKJsCrc7FqEugwAKlGZYW1XhaTt5OT9jO7habtKZMWQ1CCl3wkNXpRn8afVYtPmnSXe7mkNapK2aYfP2z/55JM0a9aMiRMnMmHCBO/yBQsWsGTJEj766CNee+01+vXrx/Dhwxk3bhxmxpo1a5g9ezZ79uzxhoWdO3eSmJjInj17uOWWWzjnnHMwM1auXMnMmTP58MMP+fTTTwN+ziIiIpI/5RHlESnfjrhDNJjqQl0GAJtvNTae2j4kbW+sVNXbdqPdn4WkBin9/B68MLP+wGCgNVAN2Ad8Bcxyzr0c2PJCZ9Pmnbh1Jd+uNfMvoNSrV4+kpCTuuecerr/+eho1asTvv//ObbfdxoABA0hMTOSCCy7g0ksvZebMmd79Lr74YsaOHYtzf/zH8u9//zt79+7lyy+/pE6dOt7lXbp04dZbb+Wf//zniZ+giIhIACiPBJfyiIiIlDY+P7DTzCLM7A1gDtAJqAr8nPXPTsAcM3vDzCKCUqkUaOTIkTRp0oQRI0YAMGHCBPbv309ysucK2j179lCrVq189zUzANLS0njjjTcYN25cjqBwXJUqVbjhhhuCdAYiIiK+UR4pvZRHREQkmPyZbeQuoCfwHzzhINI5VxuIBDrjmbrsMuCOQBcphatUqRJPP/007733Hg888ABTp05l0qRJ/OlPfwKgTZs2zJ07l+nTp7Nt27Z8j/Hpp5/inKNbt24lWbqIiIi/lEdKKeUREREJJn8GLwYAG4FE59zHzrljAM65Y865VCAR+BEYFOAaxQd/+ctfGDJkCOPHj+ecc85h6NCh3nUPP/wwZ5xxBiNGjKBu3bqcfvrp3H777ezY8ce9rMdDRP369XMc9+jRo2RmZnpfIiIiIaY8Uoopj4iISLD4M3hRD3jDOXc4v5XOuUPAG0Bdfwows0Zm9oyZrTazo2aWms82ZmZ3m9lPZnbAzD4xs7P9aSccjBkzBoBRo0Z5L78ETwD48ssvWbp0KaNGjSI2NpbHH3+cli1bsmXLFgDvvabZ9wNo1aoVERER3ldGRkYJnY2IiEi+gpJHJHCUR0REJBj8GbzYBhR1/2hE1nb+aA5cCqzPeuXnTuBe4BE8l4pmAEvNLP8bJ8NU5cqVc/wzu4oVK9KlSxeSk5NZuXIl7733Hr/++iuTJ08GoG5dT8Y7Hh6OmzdvHitWrOC+++4LcvUiIiI+CVYekQBRHhERkWDwZ/Din0BvM6uW30ozOxnoDfj7hO+3nHP1nXN9gLX5HDcSz+DFROfcdOfcUqAP4ICb/WxLsnTr1o1WrVrx3XffAXDhhRdiZixZsiTHds2bNychIYH4+PgQVCkiIpJHsPKIhIDyiIiI+MqfwYv7gZXAcjPrZ2b1sp74XS9rurJleB6S9YA/BRy/V7UQf8EzBdqr2fb5HXgLuMSftsLVrl278iw7ePAgW7ZsoWbNmgDEx8dzxRVX8OCDD7J9+/aSLlFERMRXQckjEnzKIyIiciIq+bHtgax/GvB/+aw3oDFwMNd9is455087uTUFjgIbci1fB1x7AscNG927d6dp06b07NmT+vXrs2PHDqZPn85vv/3G8OHDvdvNnDmTxMRE2rRpw8iRIznnnHOoUKECaWlpzJw5k6ioKCpWrBjCMxEREQlZHpETpDwiIiInwp8v8U/x3KpR0moAGc65o7mW/wZEm1nlgh7aJR5jx47llVde4Y477mDXrl386U9/ok2bNnz22Wece+653u1q1qzJf/7zHyZPnsxLL73E/fffj3OOP//5z3Tv3p1XX32VqKioEJ6JiIhIyPKInCDlERERORE+D1445xKDWEeRzeezzApaZ2bDgGHg+QJMTU0t8MDVq1cnPT09z/IG9eOwZnkvbwy2BvXj8q3HF6eccgr79u0DyHGMyy67jMsuuyzffXK3ZWaMHj2a0aNH+7R9cR09ejRgxyqLDh48WOjnEiAjI6PIbUT95Atf+yg5OZkaO6KDX5APkpP3l/i/V32WyoYQ55ESd1qDmliznSFpt7ji4+O9s4Zkd91113Hdddf5dIxq1aoxYcIEJkyYUOw6RESkfPF58MLMOgD7nHNfB7Ge/PwGxJhZxVxXX5wM7HfOHcm9g3PuWeBZgISEBJeYmFjgwdetW0dMTEye5Zs2Fy8opKen53s8ySnc+ykyMpLWrVsXuk1qaiqFfXbFQ/1UNF/7qFOnTjz7ZZvgF+SD0T1W5fs/P8Gkz1LZEMI8EhJpm3YEvY1w/04WEZGywZ8Hdn5E1tUMJew7oCLQKNfyplnrREREJHyEKo+IiIhICPkzeLGbPx6SVZI+B/bhmR4VADOLBnoCi0NQj4iIiIROqPKIiIiIhJA/D+xMxTNtaUBlDURcmvW2LlDNzHpnvX/HObffzCYB95rZb3iutrgdz8DLtEDXIyIiIqVaKkHIIyIiIlK6+TN4MQ74j5k9ANyf37MmiikOmJ9r2fH3DYE0YBKewYq7gFPwzO/e1TlX8k+wEhERkVAKVh4RERGRUsyfwYu7gG+Au4EhZrYa2EHe2T6cc26Irwd1zqXxx8whBW3jgIeyXiIiIhK+gpJHREREpHTzZ/BiULY/18p65ccBCgsiIiISDIOy/Vl5REREJEz4M3jRMGhViIiIiPhGeURERCQM+Tx44ZzbFMxCRERERIqiPCIiIhKe/JkqVURERCSsmVlfM1tlZhlmttXM5phZnVDXJSIiUt75PXhhZj3N7BUzW21mG7Mtb2ZmY82sbmBLlKIkJSVhZnTv3j3Put69e5OYmOjzsdLS0jAz3n777YDUZmZMnz49IMcSERE5LhR5xMwuB+YCnwNXAHcAHYC3zSzsfxBSHhERkWDy+YvWPGYDrwN9gD+T877T34CHgb8GtMIQqV/rNMzM71e1atWKtd/xV/1apxW75iVLlrBixYoA9oKIiEjpEuI80g9Y5Zy72Tn3gXPuJeAWoDXQJAjtFTuPnGh2UR4REZHSxp8Hdt4IXA/MAkYBtwH3Hl/pnNthZv8GegCPBLLIUNiyczPT+W+Jt3vzzhbF2i82NpZ69erx0EMP8frrrwe4KhERkVIjlHkkAtiba9merH8WOu17cSmPiIiIePhzieMQYDXwN+fcXvLOpw6wAT0FPCTMjLvvvps333yT//634JCzefNm+vbtS2xsLNHR0XTv3p3vv/8+z3b79u3j+uuvJyYmhri4OCZMmJBj/aBBg0hISMixzJdLPBctWkTXrl05/fTTqVatGu3atWPJkiV+nq2IiISxUOaRWcCFZjbAzKqZ2RnAg8BHzrlvg9BemVPW8khcXJzyiIhIGeHPlRdNgGecc/mFhON2AX86sZKkuPr06cN9993HQw89xCuvvJJn/a+//kr79u055ZRTmDlzJtHR0UyaNImLLrqI9evXExUV5d12zJgxXHbZZSxYsIBPPvmECRMmcOqpp3LTTTedUI3/+9//6NmzJzfeeCNVq1Zl8eLFXHLJJXzyySdccMEFJ3RsEREJCyHLI865RWY2CHgBmJ21+HPg8vy2N7NhwDCAmjVrkpqaWuCxq1evTnp6eiDLPWH+1nPo0CGcc1x88cU0atSIpKQkUlJSAMjMzOTo0aOkp6d780hsbCyPP/44UVFRPP7443Tp0oVVq1YRFRVFRkYGAKNHj+biiy9mzpw5fP7550yYMIGqVasybNgwAI4cOcKxY8dy1Hp83/379+dYfvDgQe/7devW0bVrV2688UYqVKjA+++/zyWXXMK7775Lu3btcpzX8brLo4MHDxb6ufRVRkZGQI5TXhXWP8nJyVSunf+6knY4OZmNlaqGpO1DtU9h4zjP3X7JmVfq85SL/o55+DN4kQlEFrFNXSCj+OXIiahQoQJ33nknQ4YM4f777+eMM87Isf7xxx/n999/5+uvvyY2NhaACy64gPj4eGbNmpVjYKJ58+Y888wzAHTv3p1du3bx8MMP849//IMKFYr/TLKbb74Z8ASik046iU6dOrF27VpeeOEFDV6IiIgvQpZHzKwTMBN4AlgM1ASSgH+Z2UXOuaPZt3fOPQs8C5CQkOAKe2DlunXriImJCXTJJ8TfeqpUqYKZUb16de6++26GDBnC9u3bOeOMM6hUqRIVK1YkJiaGRx99lP3797N69WpvHunatSvx8fHMnz+fm266iapVPf8DddZZZzFr1iwAevXqxZ49e5gyZQq33XYbFSpUICIiggoVKuSo9fi+0dHROZZHRkZ6348ePdq7/NixY/To0YMNGzYwd+5cunbtmuO80tPTS92/m0CJjIykdevWJ3yc1NRUvx7IGm4K659OnTrRYGphY7ElZ/PoTmw8tX1I2t447q80evAlAC7e/RmFj0+HH/0d8/Dn/0K/BRLNLN97Os0sEugMfBWIwqR4/vrXv9KgQQMmTpyYZ93SpUvp2rUr1apVIzMzk8zMTGJiYmjbti0rV67MsW2vXr1yvL/qqqvYtm0bW7ZsOaH6tmzZwsCBA2nSpAmVKlUiIiKCJUuWsH79+hM6roiIhI1Q5pHJwJvOuTucc6nOuXnAlUAintlHJEtZySN169ZVHhERKSP8Gbz4P6Ap8Hju6cDMrCIwBagDpASsOvFbpUqVGDt2LC+99BKbNm3KsW737t3MmzePiIiIHK+PPvqIn376Kce2cXFx+b7fvn17sWs7duwYl19+OZ9//jn33HMPH330EStWrOCSSy7h4MGDxT6uiIiElVDmkabA19kXOOe+Bw7gmfVEspSVPHL//fcrj4iIlBH+3DbyDJ57Om/BMzVZOoCZLQDa4QkKbzjnXg50keKfwYMH8+CDD/LIIzkfsh4bG8vll1/Ovffem2ef3JdD7tq1K9/3tWvXBjyXGR4+fDjHNr/++muhdW3cuJGvvvqKxYsXc8EFF3jbPHDggA9nJSIiAoQ2j2wC2mRfYGbNgCggLQjtlWllIY9cfPHF3uXKIyIipZvPV15k3cd5GXA/UBk4A8+0YFcB0cADeEKEhFiVKlUYPXo0s2bNyvHLRJcuXVi7di3NmzcnISEhx6tJk5zT0//rX//K8X7hwoXUrl2bevXqAVCvXj3S0tJy/ELx/vvvF1rX8VBQpUoV77JNmzbx73//u3gnKiIiYSfEeWQmcK2ZTTazi8ysP/A6noGLd4LUZpmlPCIiIoHk15MXnXOZzrkkIA5oBrQHWgB/cs7d55zLDHyJUhzDhw8nJiaGzz//3Lvs9ttv5/Dhw3Tu3Jl//vOffPzxx7z66qvcdNNNzJ07N8f+a9euZfjw4SxZsoRx48bxwgsvcNddd3kf1nnllVeSkZHB0KFDWbp0KY899hgvvvhioTU1bdqUevXqMWrUKN59911eeeUVunXrRt26dQPfASIiUm6FMI88CdwEdAXeAB7FcxtJF+fc70Fqs0wr7Xlk0aJFyiMiImWEz7eNmFkDYI9zbl/W9GR5JuM2sxighnNucwBrDIl6NRtw884WIWk3EKKjo7ntttu45557vMtOPfVUli1bxj333MNtt93Gnj17qF27Nu3bt6dly5Y59n/00Ud5++23ufrqq4mMjOTee+/1zhQCfzz9+4EHHmDhwoV07tyZWbNmFTpjSJUqVVi4cCE33XQTAwYMoF69etxzzz2kpqbyzTffBOS8RUSkfAtlHslq7+msV4lQHgluHundu7fyiIhIGWG+TkNjZkeBJOfcA4Vscw9wv3OuYoDqO2EJCQku95Ors1u3bh3NmjULWHvleTqtQAr3fvLlc6cpkXyjfiqar31kZjz7ZZsitysJw9quKvFp0sLxs2RmXzrnEkJdhz+URwIv3L+Ti1Ke+ydQn7tw/O+nPwrrHzMrPVOl3mqlYqrURpoqNY/y/nfM1zziz20jlvUSERERCRXlERERkTDk1zMvfFAT0D2fIiIiEkrKIyIiIuVMoc+8MLMBuRadnc8ygIpAA+B64L8Bqk1EREREeURERESKfGBnCnD8hiMHXJH1yu345Zv7gQkBqUxERETEIwXlERERkbBW1ODFDVn/NGAWnrnM38hnu6PAL8AXzrk9gSuvZDjnMNPts1Iy9AAiERG/KY+IBJjyiIiUNYUOXjjnZh//s5kNBF53zs0JelUlKCIiggMHDhAdHR3qUiRMHDhwgIiIiFCXISJSZiiPiASe8oiIlDVFXXnh5ZzrFMxCQiUuLo6tW7dSt25doqKi9IuHBI1zjgMHDrB161Zq1qwZ6nJERMok5RGRE6M8IiJllc+DF+VVtWrVANi2bRtHjhw54eMdPHiQyMjIEz5OeReu/RQREUHNmjW9nzsREREIfB7xR7h+J/uqPPaP8oiIlEV+DV6YWUdgDHAuUIP8p1p1zrkyNShSrVq1gP3HOzU1ldatWwfkWOWZ+klERIpLeSSw9J1cOPWPiEjp4POXupn1wPOArIrAZuB7IDNIdYmIiIjkoTwiIiISnvz5RSIJOAL0cM4tCU45IiIiIoVKQnlEREQk7OR3mWVBzgLmKSiIiIhICCmPiIiIhCF/Bi8ygF+DVYiIiIiID5RHREREwpA/gxcfAOcHqxARERERHyiPiIiIhCF/Bi/uAP5sZuNMk4+LiIhIaCiPiIiIhCF/Hth5H7AWmAAMNrOvgT35bOecc0MCUZyIiIhILsojIiIiYcifwYtB2f4cn/XKjwMUFkRERCQYBmX7czzKIyIiImHBn8GLhkGrwgdm1hcYC5wB7MVzz+udzrltoaxLRERESlRI84iIiIiEhs+DF865TcEspDBmdjkwF5gBjAFqAw8Cb5tZgnPuWKhqExERkZITyjwiIiIioePPlReh1A9Y5Zy7+fgCM9sHvAE0AdaFqjARERERERERCS6fBy/MrIGv2zrnNhevnAJF4LlVJLvjD+fSk8ZFRETCRIjziIiIiISIP1depOF5+FVRnJ/H9cUs4HUzGwC8DtTCc9vIR865bwPcloiIiJReaYQuj4iIiEiI+POlPof8w8LJwNnAaUAqEPB7UZ1zi8xsEPACMDtr8efA5fltb2bDgGEANWvWJDU1NdAlFSgjI6NE2yur1E9FUx/5Rv1UNF/7aPLkZPZ9FPx6fDE5uT+TJ08u0Tbr1auXb5uVIyrTomWLEq1FChWyPCIiIiKh488DOwcVtM7MKgD3An8HBp54WXmO3wmYCTwBLAZqAknAv8zsIufc0Vy1Pgs8C5CQkOASExMDXVKBUlNTKcn2yir1U9HUR75RPxXN1z7q1KkTG09tH/yCfNBo92dM578l2maF5C1Ejm6eZ/nNtMA5X37ol5IQyjwiIiIioVMhEAdxzh1zzk3AcynnpEAcM5fJwJvOuTucc6nOuXnAlUAicEUQ2hMREZEypgTyiIiIiIRIQAYvsvkc6BbgYwI0Bb7OvsA59z1wAPhzENoTERGRsitYeURERERCJNCDF7HASQE+JnjuW22TfYGZNQOi8Py6IiIiInJcsPKIiIiIhEjAnsJtZhcB1wLfBOqY2cwEHjezbfzxzIvxeAYu3glCeyIiIlIGBTmPiIiISIj4PHhhZh8Wcoz6wPF51+8/0aLy8SRwGPgHnodw7QE+A+5yzv0ehPZERESkFApxHhEREZEQ8efKi8QCljvgN+A9INk5V1CoKDbnecz701kvERERCV+JBSwPeh4RERGR0PFnqtRAPx9DRERExC/KIyIiIuFJAUBERERERERESrViP7DTzKoB1YG9zrl9gStJRERExDfKIyIiIuHBrysvzKyimd1pZhvx3FeaBvxmZhuzlgds9hIRERGR/CiPiIiIhB9/ZhupDLwLdMTzUKyfgO1AbSAeeAi42My6OecOB75UERERCXfKIyIiIuHJnysvbsfzhO9FQDPnXLxz7nznXDzQBHgLuDBrOxEREZFgUB4REREJQ/4MXvQDvgGudM5tyL7COfcDcBWwFugfuPJEREREclAeERERCUP+DF40AhY7547ltzJr+WLgz4EoTERERCQfyiMiIiJhyJ/Bi8NA1SK2OQk4UvxyRERERAqlPCIiIhKG/Bm8WAP0NrM/5bfSzE4FegOrA1GYiIiISD6UR0RERMKQP4MX04E/AcvNbIiZnW5mUWbW0MxuAP6TtX56MAoVERERIcR5xMwqZU3HusHMDpnZFjN7PBhtiYiIyB98nirVOfeqmZ0N3Ak8m88mBjzqnHs1UMWJiIiIZFcK8siLQBdgAvAdUB84M0htiYiISBafBy8AnHN3m9mbwBCgNVAd2At8Bcxyzn0R+BJFRERE/hCqPGJmFwN9gVbOuW+D0YaIiIjkz6/BCwDn3DJgWRBqEREREfFJiPLIYOBDDVyIiIiUPH+eeSEiIiISzs4D1pvZdDPbZ2b7zWyhmdUJdWEiIiLlnc+DF2bWx8w+LOgL2szqmtkHZnZV4MoTERER+UOI80gtYBBwNp7bR24A2gL/MjMLQnsiIiKSxZ/bRoYCJzvntuW30jm31cyqZW23MBDFiYiIiOQSyjxiWa8rnHO/AJjZduBjoDPwQY6NzYYBwwBq1qxJampqgMsJjIyMjFJbW2mg/imar320atUqnHPBL6gIZkabNm1KrL3C+ic5OZnKtfNfV9IOJyezsVLVkLR9qPYpbPz/9u48XM6yPPz49yZhEVDWCkgE1KAgpSrEohY1R6siiKCiVkXFLbX+XNDSKopKRa3VE8WtrVRrRMUNFwRx16MGXAGtC6gRY9whEsAIJCTcvz+e98BkMjNnJpmZd86Z770kkGYAACAASURBVOe65ppz3vU+z7xn3nueeZbTTgRgcsPx/s818X2o6KXy4lDgghm2+R5w7JaHI0mS1FGd+cga4MrpiovKcmA9ZcaRTSovMvMsqhlRFi1alIsXLx5ASFtvamqKUY1tFFg+M+u2jCYmJtjvzPorL1adHEOtROlUPqNSJgCrTplgxZ5H1nLuFaedyMLXfgCAo1YvH4lKrlHi+1DRy5gXuwNXzbDNn4A9tzwcSZKkjurMRy5vszyAWwZwPkmSVOml8mI1cOAM2xwIXLvl4UiSJHVUZz5yAfA3EdFYMfIgYFvgBwM4nyRJqvRSeXER8OiIOKjVyog4GDgO+EY/ApMkSWqhznzkLEqrjvMj4tiIeDLwfuBLmbl8AOeTJEmVXiovJiljZCyPiBdGxN0jYqfq+UWUJGFetZ0kSdIg1JaPZOb1lIE51wAfBt5JGefiCf0+lyRJ2lTXA3Zm5ncj4nmUG/VbqkejjcA/Zea3+xifJEnSrerORzJzBXD0II4tSZLa62W2ETLzfyJiOfA84AhgV0qf0m8B/5WZ7QaykiRJ6gvzEUmSxk9PlRcAVULwggHEIkmS1BXzEUmSxksvY15IkiRJkiQNnZUXkiRJkiRppFl5IUmSJEmSRpqVF5IkSZIkaaRZeSFJkiRJkkaalReSJEmSJGmkta28iIhrIuJfG35/VUQ8aDhhSZIkmY9IkqSiU8uLXYEdGn4/HVg8yGAkSZKamI9IkqSOlRd/BBYMKxBJkqQWzEckSRLzO6z7FvDUiNgI/L5atjgiZjpmZuYZ/QiuUUTMB04BngXsB1wNfCwzX9zvc0mSpJExUvmIJEmqR6fKi38B7g78Y8OyxczcVDOBQSQL7wUeCvwbcAVwZ+CeAziPJEkaHaOWj0iSpBq0rbzIzBURcShwF2BfYApYBrxvKJE1iIijgH8A7pWZPxn2+SVJUj1GKR+RJEn16dTygsy8BfgF8IuqeebKzPzaMAJr8kzgK1ZcSJI0fkYoH5EkSTXpWHnRKDM7De45aEcAn46IdwBPo8T9OeD5mfm7GuOSJElDVHM+IkmSatJ15UWjiFgA3Icyfdl1wKWZ+Zt+BtZkb+Ak4AeU7iO3B94IfDIi7peZ2RTfEmAJwF577cXU1NQAQ9vU2rVrh3q+2cpymtlcLaNLL72Upn/ZrbJgwQKWLl3a834RwWGHHda3OLZGv8ukWbdlNDk5yYr5Ow8sjl4s3fAYbuLzQz3nLQsWcNPkjzePhaVz8n9xLqghH5EkSTXpqfIiIvYDzgIe1mLdF4HnZubK/oS26eGrx3GZ+afqfL8HvgY8BPhy48aZeVYVJ4sWLcrFixcPIKTWpqamGOb5ZivLaWZztYwmJibY78z+fVA/JaZ42/wn9rzfqpNjoBUGveh3mTTrtoxWnRys2PPIgcXRi6NWLx96LCtOO5FFb/jUZssXrl4+MteKihrzEUmSVJOuKy8iYm/gIspgWSuBr1OmLNsHOBJ4OLA8IhZl5h/6HOca4MrpiovKcmA9ZcaRL7fcS5IkzSk15yOSJKkmvbS8eCUlUXgp8ObM3Di9IiLmAS+mdOU4DXh+P4MELge2b7E8gFv6fC5JkjS66sxHJElSTXqpvDgG+EJmvql5RZU4TEbE3wOPov/JwgXAv0XEnpm5ulr2IGBbyjgYkiRpPNSZj0hSX83bfkdWnRx1hwFAzG/1XbE0OnqpvNgb+OAM21wCLN7iaNo7C3ghcH5EvJ4yYOd/AF/KzOUDOJ8kSRpNdeYjktRXG9fdwFmXjMYA4ksOv7TuEKSOeplu7Dpg/xm22a/arq8y83rKwJxrgA8D76SMc/GEfp9LkiSNtNryEUmSVJ9eKi+WAydExANarYyII4DHV9v1XWauyMyjM3OnzNwtM0/KzDWDOJckSRpZteYjkiSpHr10G3kdpZ/p1yLiw8BXKaN7701pmvkkyuCZr+9zjJIkSdPMRyRJGkNdV15k5qURcQKwDHgK8OSG1QFcAzwzMy/pa4SSJEkV8xFJksZTLy0vyMwLImJ/4DjgMGAXSp/Sy4BPZeZf+h+iJEnSbcxHJEkaPz1VXgBUCcE51UOSJGnozEckSRovvQzYKUmSJEmSNHRWXkiSJEmSpJFm5YUkSZIkSRppVl5IkiRJkqSRZuWFJEmSJEkaaVZeSJIkSZKkkdZ15UVEfCUizhhkMJIkSZ2Yj0iSNJ56aXlxP2DeoAKRJEnqgvmIJEljqJfKi58Ddx5UIJIkSV0wH5EkaQz1UnnxbuCYiNhvUMFIkiTNwHxEkqQxNL+Hbc8HHgZcFBH/AXwX+AOQzRtm5qr+hCdJkrQJ8xFJksZQL5UXV1ISgwDe2mG77PG4kiSNrHnbQETUHQa73GEnrr1ubd1hjALzEUmSxlAvN/WzafGthiRJc9nGWyAvrzsKiIP/UncIo8J8RJKkMdR15UVmnjTAOCRJkmZkPiJJ0njqZcBOSZIkARGxb0SsjYiMiJ3rjkeSpLlui/qCRsRBwMHAzpn5/v6GJEmSNLOa85E3AWuBnYZ8XkmSxlJPLS8i4t4R8T3gx8C5wLKGdQ+OiBsi4tj+hihJknSbuvORiHggcBQwOahzSJKkTXVdeRERdwemgHtQRvf+bNMmXweuAU7oV3CSJEmN6s5HImIe8HbgNcDqQZxDkiRtrpeWF68GtgP+NjNfQplX/VaZmcA3gfv2LzxJkqRN1J2PPBfYAXjngI4vSZJa6GXMi4cCn8jsOGHcKuBhWxeSJElSW7XlIxGxB3AGcGJm3hwRM22/BFgCsNdeezE1NdXvkPpi7dq1IxvbKLB8ZtZtGU1OTrLdPjNvN2jrJyeH+pp2Kp/JyUl2+8OOQ4ulk8nJG1gxv57xh9ftswcrTjsRgKUbHsPSpUtriaPZdttux6F/c2jdYXDVVVeNTJnMm7cN9773fWo5dy+VF7sCv5lhm20o34ZIkiQNQp35yOuAb2fmhd1snJlnAWcBLFq0KBcvXjyAkLbe1NQUoxrbKLB8ZtZtGU1MTLDfmTn4gGaw6pQJSiOt4ehUPhMTE5x1yWFDi6WTU465lBV7HlnLuVecdiILX/sBAI5avZx38MNa4mj2fA4d6rXSztKlS/nnY06pOwwA4mBqK5NeKi+uAhbOsM0hwK+3PBxJkqSOaslHIuIQ4JnAgyJi12rx9Nelu0TExsy8sZ/nlCRJt+llzIuvAMdGxD1arYyI+1Kacn6+H4FJkiS1UFc+ciCwLWU8jTXVY3rci99QBvGUJEkD0kvlxb8DG4CvR8Q/AXeC8k1E9fv5wJ9x2jBJkjQ4deUjy4GJpsd/VOuOBt7U5/NJkqQGXXcbycyfRsTjgA8B76gWB/B/1fO1wGMzc1Xfo5QkSaK+fCQzV1OmaL1VRBxQ/fiNzFzbz/NJkqRN9TLmBZn5uYi4C/B04H7AHsB1wLeA92bmNf0PUZIk6TbmI5IkjZ+eKi8AMvNa4K3VQ5IkaehGIR/JzGXAsrrOL0nSOOllzAtJkiRJkqSh67nyIiKeEhFfjohrImJD9fzliHjKIAKUJElqZj4iSdJ46bryIiK2jYjzgLMpI2zvDFxdPU8AZ0fEeRGx7UAi3TSWfSNibURkROw86PNJkqTRMEr5iCRJGp5eWl6cChwLfJuSHOyQmfsAOwAPAb4DPAp4ab+DbOFNgKN6S5I0fkYpH5EkSUPSS+XF04AVwOLM/Fpm3gKQmbdk5hSwGLgSOKnPMW4iIh4IHEX/52+XJEmjbyTyEUmSNFy9VF4sAM7LzPWtVmbmOuA8YN9+BNZKRMwD3g68Blg9qPNIkqSRVXs+IkmShq+XyovfATP1H9222m5QnktpFvrOAZ5DkiSNrlHIRyRJ0pD1UnlxDnBCRNyh1cqI2BU4AfhgPwJrcfw9gDOAl2TmzYM4hyRJGnm15iOSJKke83vY9jXAXwPfiYjXAF8H/gjsBTwYeCVlkKwz+h1k5XXAtzPzwpk2jIglwBKAvfbai6mpqQGFtLm1a9cO9XyzleU0s7laRpOTk2y3z1TfjrfXtms5ZQuOt35ycmTKt99l0qzbMlo/OcmK+aMxgdPkhuOHHsu6ffZgxWkntoxlauVQQ2lpcpKRuWZrVnc+IkmSatC28iIibgGy1Srg/W2WHwjc2Om4WyIiDgGeCTyo+kYFYMfqeZeI2JiZN05vn5lnAWcBLFq0KBcvXtzPcDqamppimOebrSynmc3VMpqYmGC/M1u9tWyZU/aZYvL3i3veb9UpE2T2L46t0e8yadZtGa06ZYIVex45sDh6cdTq5UOPZcVpJ7LwtR9oGUtePtRQWpp4JCNzzQ7TKOUjkiSpPp1u6l+ndbJQhwMp/Ve/2WLdb4D3AM8eakSSJGkYRikfkSRJNWlbeZGZi4cYx0yWU+Zyb3QUZQ73oylTokmSpDlmxPIRSZJUk1nRnDIzVwNTjcsi4oDqx29k5tohhyRJkiRJkoakl9lGJEmSJEmShq7nlhcRcSxwb2ABredZz8x81tYGNpPMXAYsG/R5JEnS6BmVfESSJA1H15UXEbE/cAFwT8pI3u0kYLIgSZL6znxEkqTx1EvLi7cBhwD/C5wN/BbYMIigJEmS2jAfkSRpDPVSefEQ4POZ6ZSkkiSpLuYjkiSNoV4G7LwZ+OGgApEkSeqC+YgkSWOol5YXFwF/PahAJEmSumA+Is1S87bfkVUndxqqZnhxjIrtd5jHksMvrTsMAOZvV/9rAzCf7Xg+h9YdBgDBNkTUXy6Tk5N1hzASeqm8eBXwjYj4h8z88KACkiRJ6sB8RJqlNq67gbMuOazuMEamsgBg3U0bWbHnkXWHAcDC1cvrDgGADawfqTIZhVg+VXcAI6LryovMvCwiHgp8JiL+EbgUuK71pnlGvwKUJEmaZj4iSdJ46mWq1F2Afwd2Bx5cPVpJwGRBkiT1nfmIJEnjqZduI28BFgNfAt4P/A6nJpMkScNlPiJJ0hjqpfLiUcDFmfnwQQUjSZI0A/MRSZLGUC9Tpd4OuHhQgUiSJHXBfESSpDHUS+XFZcBdBxWIJElSF8xHJEkaQ71UXpwBHBsR9c8VI0mSxpX5iCRJY6iXMS/2AS4AvhIR5wCX0HpqMjLz7D7EJkmS1Mx8RJKkMdRL5cUyyrRjATytemTTNlEtM1mQJEmDsAzzEUmSxk4vlRfPGFgUkiRJ3TEfkSRpDHVdeZGZ7xtkIJI0XEFE1B1EJVh18uBiWT85yapTJmaOYv72A4thNtt+O4iD644CdvDlAcxHJEkaV720vJCkOSTZ78zmlub1WHVycNYlhw3s+Lv9Yceujr/k8EsHFsNstm49rNiz/rEhF65eXncIkiRJtellthFJkiRJkqSh67rlRURc2eWmmZl328J4JEmS2jIfkSRpPPXSbWQbNh/NG2AXYNfq598BN29tUJIkSW2Yj0iSNIZ6GbDzgHbrImIh8DZgJ+ARWx+WJEnS5sxHJEkaT30Z8yIzVwCPBfYFXt2PY0qSJPXCfESSpLmrbwN2ZuZNwBeBJ/XrmJIkSb0wH5EkaW7q92wjG4C9+3xMSZKkXpiPSJI0x/St8iIi9gQeA/y6X8eUJEnqhfmIJElzUy9Tpb6qwzHuDBxHGen71D7EJUmStJk685GIeDzwVODw6hw/BSYz80P9PpckSdpUL1Olnj7D+uuB12bmG7c8HEmSpI5On2H9IPORlwC/BF4MrAaOBs6JiD0z8+0DOJ8kSar0Unkx0Wb5LcAa4IrM3LD1IUmSJLVVZz5ybGaubvj9KxFxJ0qlhpUXkiQNUNeVF5n5tUEGIkmSNJM685Gmiotpl1G6qkiSpAHq92wjkiRJ4+QBwE/qDkKSpLmuY8uLiNiiyo3MvGXLwpEkSdrUqOYjEfFQSquLZ7ZZvwRYArDXXnsxNTXV1/NfeumlZOZWH2fBggUsXbp0q44RERx22GFbHcsoWrt2bd9fu2Hq13XSSbfX0OTkJLv9YceBxtKNyckbhvqadrqGJicnWTF/56HF0snkhuNri2XdPnuw4rQTa4+j2ajEsmDvXVn6mcm6wwBg6VJqe0+cqdvIzVtwzOziuJIkSd0auXwkIg4AzgHOy8xlLQPIPAs4C2DRokW5ePHivsYwMTHBfmdu/YfSU2KKt81/4lYdY9XJMfAPyHWZmpqi36/dMPXrOumk22to1cnBWZfUX8l1yjGDr9Bp1OkampiYYMWeRw4tlk6OWr28tlhWnHYiC1/7gdrjaDYqsXzqZcdz/Bs+VXcYACxcvby29/uZbuq/ptz8u7EzsMfWhSNJkrSZkcpHImJ34LPAKuDEQZ5LkiQVHSsvMvOAmQ4QEdsCLwBeUS1audVRbX4O51WXJGlMjUo+Up1nR+ACYDvgmMz8yyDOI0mSNrVVA3ZWlQqXA28CAvhX4OA+xNXsJcBayrzqjwa+SplX/QUDOJckSZpFhpWPRMR84GPAgcAjM/Oqfp9DkiS1tkV9QSPiAcBS4G+BDcDbgNdk5po+xtbIedUlSdImashH/hM4GngRsHtE3K9h3WWZuW5A55Ukaez1VHkREQuBNwCPoXyzcS7wssy8cgCx3cp51SVJ0rS68hHg4dXzW1usuwsD6qoiSZK6rLyoBqZ6NfCPlD6e3wT+OTO/NcDYZuK86pIkjZG685Fuxt6QJEmD0bHyIiK2A04GTqUMlPkLyjcbHx9CbJ3iqnVe9U6GPRf4MObu7kav87vP9jnTh2GultHk0jfDhpnngu/WHXMBL9yS4y1d2tc4tsrSpVz/1cH9H99hwe5cf/mTuwjjyayYV/9c5lDPvOqNc8zXHUsrkxuOn5PvCd0Y1XxEkiQNz0wtL34K7AdcQ0ka3pmZGwceVQejMK96J8OeC3wYc3d3o9f53Wf7nOnDMFfLaGJioq9zvM/7w7O5w8Q5Pe+35PBLR2LebijzZQ8ylhWnnciiLuYGH3QcvahjXvXGOebrjqWVo2qcV30EjFw+IkmShmumyov9KfOqB3AKcEpEzHTMzMz9+xDbZpxXXZKksTRS+YgkSRq+bsa8CGD36lEb51WXJGmsjUQ+IkmS6tGx8iIztxlWIJ00zav+d86rLknS+BiVfESSJNWnp6lSa+S86pIkSZIkjanZUnnhvOqSJEmSJI2pWVF54bzqkiRJkiSNL/uQSpIkSZKkkWblhSRJkiRJGmlWXkiSJEmSpJFm5YUkSZIkSRppVl5IkiRJkqSRZuWFJEmSJEkaaVZeSJIkSZKkkWblhSRJkiRJGmlWXkiSJEmSpJFm5YUkSZIkSRppVl5IkiRJkqSRZuWFJEmSJEkaafPrDkCSJEm9m7f9jqw6Obb6OOsnJ1l1ysRWxzIKttt+B25ev66vx5ycnGRiYuvKp17Rl+ukk26vodh2e5YcfulAY+lOEDHYMmnU+RoaXhzSbGflhSRJ0iy0cd0NnHXJYVt9nN3+sONWH2c0PpDCzevXsd+Z2ddjbrfP1BYdc9XJ0fdYtsSqk6Mv10kn3V5DSw6/lBV7HjnQWLqxcPXyob42na6hQVcsSXOJ3UYkSZIkSdJIs/JCkiRJkiSNNLuNbIFO/SmH3y9y8P0Yu9VL38FBltM222zDxo0bB3LsXmxtv9t+ltG2223P+nU39eVYkiRJkjRsVl5sgU79Kbe0X+SWGkY/xm4sOfzSnuLoR//aTrGMgq3td9vPa2lUKrgkSZIkaUvYbUSSJEmSJI00Ky8kSZIkSdJIs/JCkiRJkiSNNCsvJEmSJEnSSLPyQpIkSZIkjTQrLyRJkiRJ0kiz8kKSJEmSJI00Ky8kSZIkSdJIs/JCkiRJkiSNNCsvJEmSJEnSSLPyQpIkSZIkjTQrLyRJkiRJ0kiz8kKSJEmSJI00Ky8kSZIkSdJIs/JCkiRJkiSNtFlTeRER94yIL0fEDRHxu4h4TUTMqzsuSZI0PsxHJEmqx/y6A+hGROwGfAn4CXAccDdgKaXy5bQaQ5MkSWPCfESSpPrMisoL4LnA7YDHZub1wBcj4g7A6RHxxmqZJEnSIJmPSJJUk9nSbeSRwOebkoIPUxKIB9cTkiRJGjPmI5Ik1WS2VF4cBFzRuCAzVwE3VOskSZIGzXxEkqSazJbKi92Aa1ssX1OtkyRJGjTzEUmSahKZWXcMM4qIm4FTMvOtTct/CyzLzFc0LV8CLKl+vQfw06EEWuwJrB7i+WYry2lmllF3LKeZWUbdGcdy2j8z/6ruIGaLWZaP9GIcr/1eWD4zs4w6s3xmZhl1NtfLp6t8ZLYM2LkG2LXF8l1o8Q1IZp4FnDXooFqJiO9l5qI6zj2bWE4zs4y6YznNzDLqjuWkLsyafKQXXvudWT4zs4w6s3xmZhl1ZvkUs6XbyBU09SWNiDsDO9HU91SSJGlAzEckSarJbKm8+CzwiIi4fcOyJwI3Al+rJyRJkjRmzEckSarJbKm8+G9gHfCJiPj7qg/p6cCbR3BO9ZFvHjoiLKeZWUbdsZxmZhl1x3LSTGZTPtILr/3OLJ+ZWUadWT4zs4w6s3yYJQN2AkTEPYF3APen9Ct9N3B6Zm6sNTBJkjQ2zEckSarHrKm8kCRJkiRJ42m2dBsZKRGxMCLeFRE/iIiNETHVYpuIiJdHxK8j4saI+HpE3LuGcGsxUxlFxD4R8aZq/dqqnN4XEXeqKeRadHMtNW1/ZkRkREwOKcTadVtGEXFoRFwQEddFxJ8j4jsRcfiQw61Fl+9J+0TEeyPit9X/3GUR8ZQawq1FRDw+Ij7d8PdfEhFParHdcyLi5xFxU7XNQ+uIVxq0iHhiRHwiIn5f3VdOarPdwyLiouq99Y8R8cmIuMeQw61Ft2VUbbskIn5UvXf8MSI+MsRQa9FL+VTb7xQRv6m2/eshhVmrbsqo6oL2kYj4VUTcUF1Hz4+IeTWEPFQ9vA/tW733rI2I1RHxjojYccjhjoyIuEP1mWBldc1cHhEnR0TUHdugWXmxZQ4BjgZ+Vj1aeRnwSuA/gGOBtcCXImLvoURYv5nK6HDgMcCHKOXzL8ARwMURsfOwghwB3VxLwK1NlZ8JzOZ+1VtixjKqKgYvpjThfiLweOB84HZDirFuHcsoIrYBPg08GPhX4DjgW8AHIuIxQ4yzTi+hvA+/GHg08FXgnIh4wfQGEfEPlDENzgYeCfwYuGBckmyNnROAA4AL2m1QVQB/Bvgt5X31ecBdgS9GxB2GEGPdZiwjgIh4LfBGYBnwCOAFwOoBxzYKuiqfBq8A5g8smtHUTRktocxYdBrlXv5hYCnlmprrunkfmg98HtifkuO9iPJ+NM5jQCwDTgReDzwKOBd4M3ByjTENhd1GtkBEbJOZt1Q/nwvsmZmLG9bvAPwRWJqZr6mW7QSsBN6VmacNPegh66KMdgXWZuaGhmV3B34KnJSZ7xtyyLWYqZyatv0S8E3gqcC5mXnK0AKtUTdlFBHfAq7MzCfXEGLtuvh/Owi4HHh0Zp7fsPxS4OeZ+cQhhzx0EbFnZq5uWnYOcP/MvEv1+0+BizLzmdXv2wA/AH6QmScOO2ZpkKbfN6ovDP4MPCMzlzVt8wbgJGDB9P06Iv6G8n9xdGZ+drhRD1eXZXQI8H/AUZn5xRrCrE035dOw7ULg+8ApwH8Bh2bmj4YWbE26vIZa3Z9eT6ls3zUz1w0t4CHrsnyeBHwAWJiZv6yWPYFSyXOPzPz5kMOuVdXi5M/AyZn59oblnwD2zcwjagtuCGx5sQWmPyR08ADgDsBHG/b5C+Wb4EcOMLSRMVMZZea1jRUX1bKfATcAdxxkbKOki2sJgIg4ATgYeMNgIxo9M5VR1SLlCODtnbaby7q4jratnq9rWn4tMOebGAI0J4aVy6jebyLirsDd2fR9+xbgY4zJ+7bGS5f3n22BG5ru19dWz3P+vaPLMno68Itxq7iA7nOYypmUwW2vGFA4I6mbMupwf9qB8nlizuryGnok8N3piovKp4D1wFEDCWy0zad8hh/LnM7Ki8E4CNgINNcEXl6tUwvVtzk7Aj+pO5ZREhG3ozQffFlVCaZNTdcw7xZlzIcNEfGLiHhWrVGNlh8B3wZeExEHVn0lTwL+jtJNYlw9gNveb6bfm5sT68uB3SPir4YWlTQ6PgDcKSJeGhG7RcSdKU2TrwC+XG9oI+MI4IcRcXrVF39dRHwpIg6uO7BRERFHA/cD/q3uWGaRBwCrM/PqugMZAQfRdG/OzPXALxjDz1XVtNwfBf41Iu4dEbePiEcBTwDeWW90g2flxWDsRukS0Txt2hpgx4jYroaYRlrVPPutlAqfL9Qczqg5Ffg9JYnU5qbHkTkb+CDwMOBzwLurhGnsZekf+EjKe/7PKLX1ZwHPzMyv1BlbXaIMxHkct93od6uer23adE3TemlsZOZllP7ULwOuAVZRxth5xFxuyt6jvYGHUz44PIfSh/+vgM9V3YjHWpXzvhV4VWaumWl73dqi9LmMwQfRLu3G5vdmKPfncb03P41SoXMZZSy8TwNnjEO3+3EbNGeYWg0mEh3Wjbt/B+4PPDgzb647mFEREXeh9A99SDpATTvTlbDvzszpwa2+Wn3rdSpwYT1hjY6qcvD9wB6Uwa6uogwK9p6I+FNmfq7O+IYtIg4AzgHOa9E/u/n/zPdtzQoRsQuwz0zbZWbXzfar8RzOAT5RPe9Eqci4MCIeUH0DOGsMoowo96CdgMdl5uXVeX5MqSh+CvCeLQi1FgMqn5cANwHv2tK4RsmAyqjx+LsBH6eMo/L6LTlGnQZYPu0+V82Je/MWlNtbKK2+ngFcCRwJnB4RqzNz1rznbAkrLwZjDXD7iJjX1PpiV0rfUT+cN4iI51FmG3lSZn677nhGzBuAzwJXVIOcQkmUtq9+v85KDa6pnr/atPwrlMGuVL45PQa4e8PAVlNVE/A3UlqqjIWI2J3yP7WKMlL3tOlvBHdl036k0/93rb71kUbJ44H/6WK7XvpEn0EZ1PfWbngR8Q3gN8CzKV1IS0j0xgAAFqRJREFUZpNBlNE1wM7TFRcAmXllRKwE7tlbeLXra/lU3e1eQRn09fbVLI7TM8rdPiJ2moXdYQdxDZUdSkud84DtKQNsr+/1GCNgEOWzhtvuxY12Ze7cm7sut6qb/T8BD28Ya+frEXF7YDIi3tvjeDSzit1GBuMKYB6wsGn5Zn22xl1EPI4y0OK/ZuacnxN9C9wDeCzljXv6cWfg+dXP+9YX2si4vM3yAObsm3ePDqJUnDaPw3MZcLca4qlFNUL3BcB2wDFNSfP0e3Nz/9mDgGvsd6xRl5nvzsyY6dHjYQ+izBDReJ41wK+Yhe8dAyqjOXMPGkD57EuprDiX23KY6RmvLqZ8UJ9VBnQNERHzKK2bDgEemZl/7HvwQzCg8rmCpntz1R3prsyRz1U9ltt0WXy/6TCXUSp09hha4DWw8mIwLqb0P3r89IIqaT6W8o2fgIhYTBmj4B2ZOVlzOKPq2cBE0+OPlIF6JgA/UJX/tzXAQ5uWP5QynZ/KB40dI+IeTcsPp0zhPOdV88R/DDiQkhhe1bg+M6+kNPNufN/epvrd922Nq18B92lcEBF7AAcwJu8dXbgA2LsapwCAiLgbsD/eg1aweQ4z3SLymcA/1xTXKPpPyswZx2bmT+sOZsR8FrhvROzfsOzRlBYqY9NytMGvqufDmpYfDvwFaDV7zZxht5EtUFVETA8EuC9wh2oqS4ALM/OGam70V0bEGkqt4EsolUVjMZ3jTGVEual/ilI2H4mI+zXsfnVm/mJowdaoi2vpey32uQn4dWZODSfKenX5//Ya4I0RcS3wXeBxwIOABw894Bp08f92IaWbxKeqsrqa0o3kCcD/G3K4dflPShm9iDJ7SON7zmXV4IOnAx+omntfRJkC8UDgycMNVRq86sP2PSnTMQIsioi1lHvw16pl/01531gGfIgytsNLKVMUfnC4EQ9fl2X0SeBS4BMRcRpltrnXUCpD53SL0pnKJzPXAlNN+0z/+N3M/NGwYq1LN9dQRLwcWEIZ/+2WpvvTT2bb2DK96PJ/7FxK96NPRMQrgV0oYz6c06JF6Tj4XvX434h4FfBLypgXJwNvnfPdyTPTR48PyjcO2eZxQLVNUP7RfgPcCHwDuE/dsY9KGVH6P7Zbv6zu+EelnNrssxKYrDv2USsjSgXhLylJ9Q+Bx9Yd+yiVEaUb28eA3wFrKd8I/iMQdcc/pDJa2eV19BzKt4XrKB9IHlp37D58DOJBqaxr9f8w1bTdEyiVwtdTBvu9ELh33fGPWBntRancuQ74M6VCY7+64x+V8mnaZ3G1zV/XHf+olBGlgqfd/Wlx3X9D3eVTbbeA8qXnWuBPlJlYdqw7/hrLbW/g3ZRWGDdQuq+dCmxXd2yDfkRVAJIkSZIkSSPJMS8kSZIkSdJIs/JCkiRJkiSNNCsvJEmSJEnSSLPyQpIkSZIkjTQrLyRJkiRJ0kiz8kKSJEmSJI00Ky8kqQ8i4qSIyIg4qeY4MiKm6oxBktQfEXF69b6+eARiOaCKZVndsWhTETEVEVlzDCORB2lus/JCYyEiXlG9oWZE3KPueGYjk5YtExErI2Jl3XFIkkbHuOcl3hsHLyIWV9fX6XXHIvWLlRea8yIigGcB0zXSz6kxHM1dnwQOrp4lSWrJvEQD8DRKDiLNaVZeaBw8HLgL8D7gj8DTI2K7ekPSXJOZ12XmFZl5Xd2xSJJGmnmJ+iozV2XmFXXHIQ2alRcaB9PfaPwP8EFgT+AxrTZs7FsaEU+PiMsi4saIuCoi/jci9m6xz1S1z/YR8dqI+GVErIuIX0TEq1slJBFxfER8ICJ+FhF/iYi1EXFJRLwwIjb7v4yIZdU57hoRL4iI/6vimmra7hERcWFErG6I4U0RsWuLY66sHjtW26yq9lkRES+tvhm6tVyAX1a/Pr2hqWtXfRsbzrVzRLwlIn5dxf/9iDi+2mZ+RLw8In4eETdVsT+/xbG2i4jnV3/nr6qYr4mIL0XEIzvE8IiIuKgq72si4lMRcVBD2R7QsO2tXWSqnz9clelNEfG9iHhUi+Nv0tdzurkmsD+wf1OZLWs+T5uYW/ZhrcrglVUZrauuuddGxPYd/v75EfG8iPhWRFwfETdU1/fzW11zkqSB6TovadRDXnLXiDirup/fWN3zfhgR/x0RezRtu31EvKzKK26o7g/fiIgndPvHtLtXVet6vjc27Dt9j/51da/7Y0ScEz10s4mGrhMRsSgiPhcR10XEmoj4eETcuaHMPhwRV1dl9tWIuFeL4909It5Q5QJXV3H9qirvBW1i2L46/5XN9+xoMU5VbJqLnhAR36lem2uqGPdtcY5NXoOqLL9a/frqpnJe3HyeFsdrm59ExMKI+FhVhn+JiIsj4pi2L0LZZ0FEvKOhDP4UEZ+OiPt22k9qNr/uAKRBioi9gEcDP8vMiyPieuAlwBLgIx12fTHlm5GPAJ8DjgSeASyOiCMy8+oW+3wUuC9wLnAzcBxwOrAoIh6dmY039jcAtwDfBn4L7AI8BHhrdYyntonrrcADgc8AFwIbG/7WVwH/BlwDXABcBfwNcApwdETcPzOvbzretsAXgDsBnwU2AMdX8e1QHQ9gCtgVeBHwA+BTDcf4fptYm20LfBHYHTgP2A54EvDxiHg48DzgiCqOdcDjgbdHxNWZ2fha7V6Vw8XV8a4G9gGOBS6MiOdk5rsbTxwRTwTOqY77UeD3wAOAb1Z/Tzv7A98BrgTeX537icB5EfH3mfnVDvuupJTfydXvZzas67bMNhMRQfkbjgN+AbyDUpbPBA5ts8+2wPnAI4CfUsriJmACeDul3Ntdc5KkPhl0XhIR+wDfBe5AyRM+Trmf34XyPv8O4E/VttsBnwceDFwBvBPYETgB+EhE3DszX96/vx7o8t4YEUcBn6DkDucDK4AFwGOBYyJiIjMv7eG89wVeCnyNUml0aHWsQyPi0cByShmcTbn3Pxb4YkTcNTPXNhznscBzKRUDFwPrgUOAZwPHRsSizPxtw98RlNfgGODnlPLfFjip2q+T51GulU9XcR9ByUHuVb026zrsO52nPb3ad6ph3coZzttWRBxIyZ32oORr3wcWVuf7bJt9DqPkmrtTrrdPUCrsjgeWR8RjMvPCLY1JYyYzffiYsw/gZZQ+pac2LLuEUnGwsMX2p1fbrwfu07TuLdW69zQtn6qW/wzYrWH5DpQ3+ASe2rTP3VqcextKE9IEjmhat6xa/lvgLi32najWXwzs2rTupGrdW5qWr6yWXwjcrmH5HYFrq8e2DcsPqLZftgWvw/S5zge2b1j+wGr5NZRka9eGdXetXofLmo61PbCgxTl2AX5UHavx77k9sIZScXGvpn3eUJ0/gQNa/K0JvLppn0dMl1ubcj6pxd++sk25dCzT6WuradmTq32+CezQsHx3SmVGAlNtruu3A/Mals8D3lOtO66O/1EfPnz4GKcHA85LgBdUy17U4lg7Nd0fT23IA+Y3LL9jw337AQ3LW96zWt2rGtZtyb1xt+q+vRq4Z9O6Q4C1wKVdlvfihvv5U5rWTd//rgFe0bTula3KEdiXhjymYfnDKV8o/VfT8qdWx/k6sF3D8l0plSWd7tnXA4c2rTunWveEmV6Dhr/99DZlM32exS3WtXutv9CmXI5rKOeTGpbPp1Q83QQ8uGmfO1Hy2t+3KlMfPlo9bCqsOauq7X42JSE4u2HVMmB6XTvvz8zLmpadDlwHPDlaN88/IzPXTP+SmTdREgMo34rTsO4XzTtn5i2UFgVQPiC38sbM/GWL5S+snp+Tmdc2HXcZpWb8KW2O+cLMvLFh+6soLSN2Afo9AvrJ2fBNQWZ+g9IdZTfgpY2xZ+aVwEWUb0XmNSxfl5m/aT5wlrEm/rc6VmMzxOMoScIHM7O5lcVrKZU07fyq2qbxPJ8HVgF/22G/QXpG9fzy6hoDIDOvAc5o3jhKl5DnA38AXpyZGxv22Qj8M1VSN8igJWncDTkvubHpdzLzL433e0puksBLMnNDw3ZXcdv9pFNMg/I0yn371Zn5k8YVmfljSsuJ+0TEPXs45vLM/GDTsvdVz9dRvsxoNP363Lvp/L/NFi0eMvMLwI/ZPH97evV8Wmaub9j+Wlrcs5u8LTN/2LTsf6rnoecgVbeYh1Hytnc0rsvM8ygtPJodA9wNeHtmfq1pn98BbwT2Bh46iJg199htRHPZQyhvmJ/PhiZ8lFrrSeCkiHhlZt7cYt/N3oAz87qI+D6leeXBbN70v9Wb9jcoXTHu07gwSp/TfwGOprQw2Klpv836M1a+02b5/SldVR4fEY9vsX474K8iYo/M/FPD8usyc0WL7X9dPe/W5nxb4tpWlTbA7yjNWS9pse63lNYBe1c/AxARh1DK70GULiM7NO3XWH7TZb+8+eCZubZ6TRe3ifn7jR/2G/yaUuZ1OIyS+G7297Bps9Bpd6c07/w5cFrcNpRJoxtxlHJJGrRh5CWfBl4PvDMiHkFppn8R8JPMbBwT4faU5v6/zdYDPX6ler5Pi3WDNn1/vVe0nubz7tXzwcBPWqxv5Xstlv2uem51r59+fTYZx6KqgHoKpUXJvSh50ryGTdazqftQ7tkXtzh/q/v4TDEPIj/r1q35VJvcaIpyLTaafi33b/NaHlg9H0xpASR1ZOWF5rIl1fOyxoWZ+aeIOB94HOVb+XNb7PvHNsf8Q/W8Szf7ZObGiPgTpQkmAFEGz/wu5QP7dyi1+9dQKjmmx5VoN/DiH9os34Py//zqNuun7UzV17XSrtXB9Dcw89qs3xLtZuHYALe2nGgXx7bTCyLifpSkaj7wZUqidj0lObg35TVtLL/p16rda9puOXQun7paru0CXNMmuW11fUwPznYgna+Pnbc2MElSRwPPSzLzVxHxt5RWGUdRxmgA+HVETGbm2xq3pzTZb2V6+WYDfg/B9H1rpilke7lvdcoxNluXmRuqyv5tm1a9mTJex+8pFUO/5bZWLidRxstoNH3P3sDmOuUf0DoHGUR+1q2Z8qlOOUirL9YamYOoK1ZeaE6KiL+iDAQE8KGI+FCbTZfQOknYq83206N6t7oJ7kXpTtAYxzzKG3fjQJnPplRc/Ftmnt60/f0plRftZJvl1wHbZObuHfadK04DbgdMZOZU44qIOJWS+DWaLvt2r2m75cNwS/Xc7r24VdJ4HbB7RGzbogJjs1Hnue1a/WRmPrbFeknSgA0zL8nMy4EnRsR8SuuAv6eMhfHWiPhLZr6nYftW9w0orRo3OW4Ht0CZ1arFh/QtqfyYPue9MvP/tmD/gYiIO1K66f6IMhbIn5vWP6nFbtdT7tmtyqbO/AM65yDt8g+Y+Vpstc9xmfnpHmKTWnLMC81VT6d0lbiEMiBTq8fVwN9HxF1a7N/c7I2I2IXyzf5NwOXd7EMZkHI+0NhPdWH1/PEuj9GNbwG7Vd0pBmW6iWAdtf2NFlK+xZhqsa5V+U2X/ZHNKyJiZ5r6sw7ARtqX2fQYKXduXhERd+C2prGNLqW8d2/299C6+8sVlG9v7lfNOiJJGr6h5yWZuSEzL8nM/6DM7gVVBUr1wfsXwL7VDBLNJqrnbmb0aHsvAxa12afTvfFb1fMDuzj3MN2Vcv/9QouKiwXV+maXVfs8oMW6Vvfxfpopb+v1dbs1n2oci6zB4hbLRvW11Cxl5YXmqukBpp6Xmc9u9QDeRfsBsp4aEc39PE+nNJn7UKvBmoBXRsStfRAjYgfg36tf39uw3crqeXHjztX5TmXLvKV6/p+IuFPzyojYqepusTXWUFp+7LeVx9laKynfYvxN48KIeBatBzo9j1Lz/5TYfM720xh8k9g/UcYbuV3ziir5uQL4u8aBx6qk4M2UFibNpq+l11XX2PQ+u1P+nuZzbKDMMrIP8LZWcUTEPj0OfCZJ6s1Q8pKI+NtqOtZm08tuaFj2v9X53tT4YTQi9qTMtjG9zUymx+PapJtHRDyU2ypNmrW9N1Luc9cCr666wGwiIraJiMVdxNVvK6vnI5vKa2fKQJqtWjBMD/z52mpq2ul9duG2Mh6U6W7C7fK26dftGVUrHQAi4s7Aq5o3rgZL/yKl9fDzG9dFxHG0/gLpPEol2f+LiKNbBRER94+IHTv8HdKt7DaiOae6od0D+GFmthvgEsq3HK+gvGm/uqk532eBiyLio5R+jUdWj5WUac5auRz4cUScSxk88zjKwFyfAd7fsN3ZlMEmz4yICcpAigcCj6LMff3Erv/YSmZ+OSJeRqks+XlEXEgZDXpnSv/LB1MGhjqq12M3nGNtRHwbeGBEfJAyNexG4NNDbtZ5JqWSYnn1+lxH+YbgSEpT2xOa4r4+Ip4HfAC4uOE1fQClOe3XKOVzC4PxZcrsJ5+LiK9Tpmz9QWaeX61/E+VavCgiPkb5Bm2C0s/2B1WMjT5EuUYeDfwoIs6rtj2BMpbK3VrEcEZ1nOdS5qH/CqWf7h0p197fUf4Xuh34TJLUpSHnJU+mfFD8GmWKyjWU+8KxlPvPmQ3bTgKPpOQrP6hyhx0p4xPckTLD2UyDSkKpbPgX4NTqS4KfUFoOPhL4JGUsj2Zt743VGCAnVPt+KyK+TJnJ4xbKB/H7U7rkNg/WPVCZ+YeI+DDwD8D3I+ILlMqjh1Hu3d9n89acZ1fbH0W5Z3+acs9+HGVAznswuPzjp5R7/T9ExHpK1+akzFzzq8z8dlX2DwK+U+UGe1Gulc/TukXG/6NM1X5mRDyckqcsBB4DnF/te6vMvDkiHlsd7zMRcTGlnG6ojn9fSouVfdi0Yk1qrZv5VH34mE0P4IOUN+cXdrHt9HzVj6l+P736fTFl4KXvUwZiuppyc96nxTGmqn22p0yr+UvKTfhKygCJreYDvydloMmrgL9QmpE+m/bzai+rlh8ww99zJPBRygja66u4v0/5Fn9R07YraT/H+q3l0LR8IeXm9CfKzXazudvbHK/TuaZoPz98y7+bUtHzLeDPlG9nvkC5+Z7ULiZKEnUx5ea4hvJtwEHABdU+uzZs2/J16BRzu3NTZpL5L+A3lIG2Wr2+z6IkZusoA169i5KYtSwbStPjV1XX2LqqfF9XXYObzRlf7ROU+ea/TBkgdj0lqVkOvBy4c93/uz58+PAxFx8MMS8BjqjuOT+o3utvpFRivBf46xbn26G6B/yo2vbP1X3hSS22bXtvBA6hzBbxZ2Att808sTX3xgMoU3L+nFI5cD2lteL7geO7LPvF1bFP7+XvqdZvdj+lVO68rirTmyizf7xzhnv2DsBruC0/nL5n71ud41NN29/6mncbc4dz35dy37+O2/K2xQ3rd6W0Grmqiu1HlHFXOr3WCylfFl1LyWG/SZkSteVrXe1zR8p0tD+i5GFrq9f1XOBEYH7d/6c+ZscjMtuN/yeNn2oap1fTYjDIDvtMAQ/OzJZzUGp0Vc0+r6RUMLUbtEySJKmvIuJhlMqqN2TmlnYblsaKY15ImvMiYtfm/pTVXO2nUZqgfqKWwCRJ0pzWZiyyPSgtEaB0j5HUBce8kDQO7gd8pOqfupIyFsj9KH1Tf01poilJktRvb67GArmY0t1nAaUr6+7Au7LzOCiSGlh5IWkc/JQytsXfAUdT3vt+A7wNeH1mXlVjbJIkae76BLcNhLkrZayMH1Nmcnl3jXFJs45jXkiSJEmSpJHmmBeSJEmSJGmkWXkhSZIkSZJGmpUXkiRJkiRppFl5IUmSJEmSRpqVF5IkSZIkaaRZeSFJkiRJkkba/wcnnvR4hHZpjwAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 1296x432 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "app_rsg = [] # Defining the array\n",
    "abs_rsg = [] # Defining the array\n",
    "# Opening and reading the file\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/det_rsg.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        app_rsg.append(float(row[1]))\n",
    "        abs_rsg.append(float(row[2]))\n",
    "\n",
    "app_agn = [] # Defining the array\n",
    "abs_agn = [] # Defining the array\n",
    "# Opening and reading the file\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/det_agn.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        app_agn.append(float(row[1]))\n",
    "        abs_agn.append(float(row[2]))\n",
    "\n",
    "app_sc = [] # Defining the array\n",
    "abs_sc = [] # Defining the array\n",
    "# Opening and reading the file\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/det_sc.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        app_sc.append(float(row[1]))\n",
    "        abs_sc.append(float(row[2]))\n",
    "\n",
    "app_ysg = [20.4, 21.1]\n",
    "abs_ysg = [-7.36, -7.04]\n",
    "        \n",
    "app_neb = [20.1, 19.83]\n",
    "abs_neb = [-9.20, -10.93]\n",
    "\n",
    "histo_class_mags=plt.figure(1, figsize=(18,6))\n",
    "\n",
    "plt.subplot(1, 2, 1)\n",
    "plt.hist([app_rsg, app_agn, app_sc, app_ysg, app_neb], normed=False, bins=12, edgecolor='black', stacked=True, color=['crimson','yellowgreen','dodgerblue','gold','darkviolet']) #histogram of data\n",
    "plt.tick_params(axis='both', which='major', labelsize=15)\n",
    "plt.gca().legend(('RSG','AGN/Galaxy', 'Stellar cluster', 'YSG', 'Nebula'), fontsize=15)\n",
    "plt.ylabel('Number of counterparts', fontsize=20)\n",
    "plt.xlabel('Apparent magnitude', fontsize=20)\n",
    "plt.yticks(np.arange(0, 16, 2))\n",
    "plt.grid(True)\n",
    "\n",
    "plt.subplot(1, 2, 2)\n",
    "plt.hist([abs_rsg, abs_agn, abs_sc, abs_ysg, abs_neb], normed=False, bins=12, edgecolor='black', stacked=True, color=['crimson','yellowgreen','dodgerblue','gold','darkviolet']) #histogram of data\n",
    "plt.tick_params(axis='both', which='major', labelsize=15)\n",
    "plt.gca().legend(('RSG','AGN/Galaxy', 'Stellar cluster', 'YSG', 'Nebula'), fontsize=15)\n",
    "plt.ylabel('Number of counterparts', fontsize=20)\n",
    "plt.xlabel('Absolute magnitude', fontsize=20)\n",
    "plt.yticks(np.arange(0, 14, 2))\n",
    "plt.grid(True)\n",
    "\n",
    "histo_class_mags.savefig('histo_class_mags.png',dpi=400)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 534,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x648 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "dist_rsg = [] # Defining the array\n",
    "\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/dist_rsg.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        dist_rsg.append(float(row[0])*1.0e-3)    \n",
    "\n",
    "dist_agn = [] # Defining the array\n",
    "\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/dist_agn.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        dist_agn.append(float(row[0])*1e-3)   \n",
    "\n",
    "dist_sc = [] # Defining the array\n",
    "        \n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/dist_sc.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        dist_sc.append(float(row[0])*1e-3)   \n",
    "\n",
    "dist_ysg = [13245.54343*1e-3,7658.9899*1e-3]\n",
    "\n",
    "dist_neb = [4672.16988*1e-3,10477.97539*1e-3]\n",
    "\n",
    "             \n",
    "histo_class_insert=plt.figure(1, figsize=(12,9))\n",
    "\n",
    "plt.hist([dist_rsg, dist_agn, dist_sc, dist_ysg, dist_neb], normed=False, bins=144, edgecolor='black', stacked=True, color=['crimson','yellowgreen','dodgerblue','gold','darkviolet']) #histogram of data\n",
    "plt.tick_params(axis='both', which='major', labelsize=15)\n",
    "plt.gca().legend(('RSG','AGN/Galaxy', 'Stellar cluster'), fontsize=15)\n",
    "plt.ylabel('Number of counterparts', fontsize=20)\n",
    "plt.xlabel('Distance from their galaxy center (kpc)', fontsize=20)\n",
    "#plt.gca().set_xscale(\"log\")\n",
    "plt.xlim(0,1)\n",
    "plt.ylim(0,5)\n",
    "plt.grid(True)\n",
    "\n",
    "histo_class_insert.savefig('histo_class_insert.png',dpi=400)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 560,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x864 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Im_rsg = [2.1383819]\n",
    "IBm_rsg = [0.55372426, 1.00212736]\n",
    "SAc_rsg = [3.59695631, 7.27599568]\n",
    "SABb_rsg = [2.85514482]\n",
    "SABbc_rsg = [6.69206648]\n",
    "SABc_rsg = [4.43006855, 5.83419883, 2.8668699, 2.98852431]\n",
    "SABcd_rsg = [3.24926365, 0.5939003, 16.03593121, 20.91358304, 0.49264221]\n",
    "SABd_rsg = [2.1094695]\n",
    "SB_rsg = [15.09314518]\n",
    "SBd_rsg = [6.03977819, 0.87083912]\n",
    "SBm_rsg = [3.99309114]\n",
    "\n",
    "I0_sc = [0.23475551, 0.49728622]\n",
    "SAbc_sc = [2.65054667]\n",
    "SABc_sc = [3.48027368]\n",
    "SABcd_sc = [15.89385518, 23.34292731, 5.13715993, 1.11503872]\n",
    "SBd_sc = [1.41263166, 5.6232092, 3.41741475, 3.04112877]\n",
    "\n",
    "histo_class_morph=plt.figure(1, figsize=(9,12))\n",
    "\n",
    "\n",
    "plt.subplot(2, 1, 1)\n",
    "plt.hist([Im_rsg, IBm_rsg, SAc_rsg, SABb_rsg, SABbc_rsg, SABc_rsg, SABcd_rsg, SABd_rsg, SB_rsg, SBd_rsg, SBm_rsg], normed=False, bins=10, edgecolor='black', stacked=True, color=['crimson','dodgerblue','forestgreen','darkorange','gold','hotpink','darkgray','darkviolet','plum','yellowgreen','black']) #histogram of data\n",
    "plt.tick_params(axis='both', which='major', labelsize=15)\n",
    "plt.gca().legend(('Im', 'IBm', 'SAc', 'SABb', 'SABbc', 'SABc', 'SABcd', 'SABd', 'SB', 'SBd', 'SBm'), fontsize=15, loc='center left', bbox_to_anchor=(1,0.5))\n",
    "plt.ylabel('Number of red supergiants', fontsize=20)\n",
    "plt.xlabel('Distance from their galaxy center (kpc)', fontsize=20)\n",
    "plt.yticks(np.arange(0, 9, 1))\n",
    "plt.xticks(np.arange(0, 22, 2))\n",
    "plt.grid(True)\n",
    "\n",
    "plt.subplot(2, 1, 2)\n",
    "plt.hist([I0_sc, SAbc_sc, SABc_sc, SABcd_sc, SBd_sc], normed=False, bins=15, edgecolor='black', stacked=True, color=['crimson','gold','forestgreen','darkgray','darkviolet']) #histogram of data\n",
    "plt.tick_params(axis='both', which='major', labelsize=15)\n",
    "plt.gca().legend(('I0', 'SAbc', 'SABc', 'SABcd', 'SBd'), fontsize=15, loc='center left', bbox_to_anchor=(1,0.5))\n",
    "plt.ylabel('Number of stellar clusters', fontsize=20)\n",
    "plt.xlabel('Distance from their galaxy center (kpc)', fontsize=20)\n",
    "plt.yticks(np.arange(0, 6, 1))\n",
    "plt.xticks(np.arange(0, 30, 5))\n",
    "plt.grid(True)\n",
    "\n",
    "histo_class_morph.savefig('histo_class.png',dpi=400)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 555,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABCsAAAGHCAYAAACZLdhjAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvIxREBQAAIABJREFUeJzs3XlcVXX++PHXJ0UWAQENMXIrRjRTA8HcUtRBEkNyaSArl3TUNLNMMVc018p1xGSm/LnkiEvhktI3F7QsqZSczEnKpsRdTAaVAhX8/P64cofLvSxXL1yU9/PxOA+457zPOe9z4ME5vM/nfD5Ka40QQgghhBBCCCFEZXGfvRMQQgghhBBCCCGEKEyKFUIIIYQQQgghhKhUpFghhBBCCCGEEEKISkWKFUIIIYQQQgghhKhUpFghhBBCCCGEEEKISkWKFUIIIYQQQgghhKhU7FqsUEr1U0odUEpdUkrlKqV+VEpNUUrVsGdeQgghhKg6lFLPKKW2KaXOKKWylVKpSqln7Z2XEEIIUZVVt/P+awN7gXeALKANMB3wAV62X1pCCCGEqELGAr8CrwG/AeHAOqVUHa31UrtmJoQQQlRRSmtt7xxMKKVmA6MAT13ZkhNCCCHEPedWUeK3IvPWAe201o3tlJYQQghRpVXGPisuAfIaiBBCCCEqRNFCxS2HAe+KzkUIIYQQBvZ+DQQApVQ1wBEIBF4BlkurCiGEEELYUXvgB3snIYQQQlRVlaJYAfyOoVgBsAYYb8dchBBCCFGFKaW6AZHAi/bORQghhKiqKkWfFUqpQMAFQweb04B1WuuRxcQOA4YBODs7t65fv75Nc7l58yb33VcZ346xPzk3JZPzUzI5PyWT81MyOT/Fs3Rufvrpp9+01vfbKaW7mlKqEfA1cEBr3buEOOP9iJOTU+sGDRpUSH5VnfwtqDhyriuWnO+KI+e64tzp/UilKFYUppQaAKwG/LTW/ykpNigoSB86dMim+9+3bx8hISE23ea9Qs5NyeT8lEzOT8nk/JRMzk/xLJ0bpVSq1jrIPhndvZRSXsCXQDYQorX+vSzr+fv76x9//LFccxMG8reg4si5rlhyviuOnOuKc6f3I5WxpPTtra/S+7YQQgghKoRSygXYjqGT755lLVQIIYQQonxUlj4rCutw6+uvds1CCCGEEFWCUqo6sAn4E9BBa51h55SEEEKIKs+uxQql1P8Bu4F/A/kYChWvAxtKewVECCGEEMJG3gXCgTGAl1KqbaFlh7XW1+yTlhBCCFF12btlxUFgENAIyAN+ASYC8fZLSQghhBBVTPdbX5dYWNYYOFFxqQghhBAC7Fys0FpPBabaMwchhBBCVG1a60b2zkEIIYQQpuzdskIIIcRd4MqVK2RkZHDjxg277L9WrVocO3bMLvuubBwcHPD29sbd3d3eqQghhCgn9r7u3svknsI2KuJ+RIoVQgghSnTlyhUuXLiAr68vzs7OKKUqPIerV6/i5uZW4futbLTW5OTkcObMGQApWAghxD2oMlx372VyT3HnKup+pDIOXSqEEKISycjIwNfXFxcXF7lhsjOlFC4uLvj6+pKRIQNWCCHEvUiuu6Kyq6j7ESlWCCGEKNGNGzdwdna2dxqiEGdnZ2kaLIQQ9yi57oq7RXnfj0ixQgghRKnkyU7lIj8PIYS4t8nfeXE3KO/fUylWCCGEEEIIIYQQolKRYoUQQgghhBBCCCEqFSlWCCGEuOdNnz6dOnXqmM2PjY1FKcXUqVMtrteoUSOUUsbp/vvvJzw8nO+++668UxZCCCHuaqtWraJ169a4ubnh6elJQEAAY8eOtRi7cuVKlFK88MILFpeHhISYXI89PT3p3Lkz+/btKzWP7OxslFKsWrWq1NiPPvoIPz8/8vPzAdi3bx9KKerUqUN2drZJbFxc3G29BtGoUSPGjRtn9XqWhISE0K9fP6vWOXToELVr1+by5cs2yaE8SbFCCCHEbWlY7wGTG4fynNzd3Y3fN6z3gM2OYf369QAkJCQUG9O/f39SUlJISUnh73//OxcvXiQsLIz//ve/NstDCCGEKE19n4YVdt0tPNX3aWh1rnPnzmXo0KGEhYWRmJjImjVriIyMZNu2bRbjC67DW7ZsIScnx2JMly5djNfjtWvX4ujoSHh4OD///LPV+Vly8+ZNYmNjGT9+PNWqVTNZdunSJZYvX26T/dhbUFAQjz32GIsWLbJ3KqWqbu8EhBBC3J1Onj/Hz3U6Vvh+/c5/YZPtpKam8tNPP9GtWzf27NnDwYMHCQ4ONourV68ebdu2NX5u2rQpzZs3JyUlhfDwcJvkIoQQQpTm9IWTxPF9he/35QstrF4nLi6O4cOHM2fOHOO8iIgIYmNjzWIzMjJITk42Xo+3b9/OM888Yxbn5eVlcj3u1KkTHh4e7Ny5Ez8/P6tzLGrPnj385z//oX///mbLQkJCWLBgAaNHj8bJyemO92VvgwcPZty4cUyZMoXq1StvSUBaVgghhKiSEhIScHR0ZOXKlTg5OZXYuqIwNzc3AJOhugYNGkRQUBA7duzgkUcewcXFhZ49e5KZmcnPP/9Mly5dqFmzJkFBQRw5cqRcjkcIIYSoLLKysvDx8TGbb+m1iY0bN5Kfn09cXBy+vr5lvh47OztTvXp1s6EzP/roI5o0aYKzszOdOnUiLS2tTNtbvXo13bt3N17nC4uJieG///0v77//fonbyM3NJSYmhvr16+Po6EirVq1ISkqyGDtz5kx8fHxwdXXlueeeM3ktY9WqVSilzF49Ke0VkrS0NKKjo6lfvz4uLi40b96cxYsXc/PmTZO4Xr16kZmZyaefflri8dibFCuEEEJUOVprNmzYQHh4OPXr1yc8PJwNGzaYXcwLYvPy8sjLy+PUqVPExMTg5eVF586dTeJOnjzJtGnTmDVrFv/4xz84cOAAw4YNIzo6mujoaD788EPy8vKIjo5Ga11RhyqEEEJUuMDAQJYuXcrq1au5dOlSibEJCQkEBATQtGlToqKiSEpKstifQuHr8YULFxg/fjxKKXr06GGM+fbbb4mKiqJVq1YkJibSq1cv/vKXv5Qp5+TkZNq3b29xWf369RkwYABvv/22WXGksH79+rFq1SomTZrExx9/THBwML169eJf//qX2THv3r2b9957j4ULF7Jjxw6GDh1apjxLcubMGfz9/Xn33XdJSkrir3/9K7Gxsbz11lsmce7u7jRv3pzdu3ff8T7LU5nbfCilqgGOWus/iszvCkQCfwD/0Fr/atsUhRBCCNvav38/p0+fZsGCBQBER0eTmJjI559/TkhIiEnswoULWbhwofGzh4cHiYmJeHh4mMRlZmaSkpLCww8/DMCRI0d45513WL16NQMGDAAMN1o9e/YkLS2NZs2aleMRCiGEEPazbNkynn76aQYNGoRSimbNmtG3b1/GjRuHu7u7MS49PZ2UlBTmzZsHGK7HCxcuZPPmzQwaNMhkm4mJiTg4OBg/F7SObNKkiXHevHnzaNKkCRs3bjQWMq5du8aUKVNKzPfs2bOcO3eORx99tNiYN954g5UrV7JmzRqGDBlitnzPnj3s2LGDffv2GR9odO/enZ9++onZs2ezadMmY2xOTg47duzA1dUVgJo1a/LCCy9w7NixO7o/6NatG926dQMM9xwdO3bkjz/+4L333mPixIkmsa1ateKbb7657X1VBGtaVswHMpVStQpmKKWigV3AaGAC8I1Sqr5tUxRCCCFsKyEhgZo1a/LUU08B8NRTT+Hm5max6enzzz/PwYMHOXjwIJ9++imRkZH07t3b7HWORo0aGQsVgPH92a5du5rNO3PmjM2PSQghhKgsWrZsybFjx9i2bRsjR45Ea83MmTMJCgoyebWhoKPrqKgoAIKDg/Hz87N4Pe7atavxepycnMzo0aMZPHgwu3btMsZ888039OrVy+R1kz59+pSa7/nz5wEsjhxW4OGHHyY6Opp58+YZRwspbPfu3fj4+NChQwdjC5C8vDy6devGoUOHTGJDQ0ONhYqCHLXWHDx4sNRcS5Kbm0tsbCx+fn44Ojri4ODA5MmT+fXXX8nLyzOJrVOnjvG4KytretPoBOzVWhdukxMLZAFjAB9gLjAWeM1mGQohhBA2lJeXx4cffkj37t25fv06169fByAsLIwPP/yQuLg4kyc3devWJSgoyPg5NDSUw4cP8+abb/Lhhx8a5xdtaVGjRg2z+QXzcnNzbX9gQgghRCXi6OhIREQEERERAKxYsYKhQ4eyYsUKxowZAxgeHgQGBlKrVi2ysrIAQ38KS5YsISMjA29vb+P2PD09Ta7HXbp0IS0tjYkTJxIaGgoYig6F1wHMPltScF12dHQsMW7SpEk8+uijbNiwwWzZb7/9xvnz503uIQoUHV2kaE7Ozs64urpy7ty5UnMtyYQJE3j//feJjY0lMDAQDw8Ptm7dyqxZs8jNzTUpkDg6Olb6+xFrihX1gQMFH5RSDwH+wJta67W35nUCnkSKFUIIISqpXbt28dtvv7F582Y2b95stnznzp307Nmz2PWVUjRt2pSjR4+WZ5pCCCHEPWXIkCHExMQYO7xMS0vju+++AwyFiKI2bdrEqFGjStzmI488QnJysvGzj48PGRkZJjFFP1vi5eUFYCyYlLS/3r17M2fOHIYPH262DV9fX7Zs2VLq/ormlJOTQ3Z2NvXq1QMwjjhS8EClQGnDpm/atInRo0cTExNjnLdjxw6LsVlZWcbjrqysKVa4A1cKfe4AaOD/Cs37N9DFBnkJIYQQ5SIhIQFPT08SExPNlkVFRZGQkFBisUJrzQ8//ED9+vLWoxBCCGFJ0VYRABcvXuTy5cvUrVsXgHXr1lGtWjW2bduGi4uLSeyYMWNISEgotVhx9OhRk+txcHAw27ZtY+7cucZXQSxd74tq3LgxNWrU4NdffzXru6qoKVOmEBgYaPbAo1u3bixYsABXV1eaNm1a4jZ27dpFdna2saVDYmIiSiljy5EHH3wQgGPHjtGhQwcAvv76a65cuWJ5g7fk5OSYtA7Jz883vmpT1IkTJ0z6+6iMrClWnAMaF/r8ZyAHSC00zxUwfRlGCCGEqCRyc3PZsmULzz33nMWbkaioKFauXMkff/xhvHE6d+4cX331FWB4orFu3TqOHj3Km2++WZGpCyGEEHeNFi1aEBkZSffu3fH29iY9PZ358+fj4uLCwIEDAUN/FaGhoYSHh5utP3DgQMaNG0d6ejoNGzYEDB1ZF1yPr169SlJSEklJSSxatMi43oQJE3j88cf5y1/+wpAhQzh69CgrVqwoNV9HR0dat25NamoqgwcPLjE2ICCAHj168Mknn5jMDw0NJSwsjNDQUCZMmEDz5s25cuUK//rXv8jNzWXu3LnGWGdnZ3r27Mn48eM5d+4c48ePp3fv3jzyyCMAtGnTBl9fX1555RVmzpxJZmYmb7/9tknnpJaEhoaybNky/Pz88PLyYtmyZVy7ds1i7KFDh5gwYUKp58aerClWfAX0Uko9BeQC/YA9WuvCY7c8BEivYUIIUQU08KmH3/kv7LLf27V9+3auXr3KCy+8YHH5888/z9KlS/n444+NnX2tW7eOdevWAVCrVi2aNm3Khx9+SO/evW87DyGEEMJaD9ZtwMsXWthlv9aaNm0aW7du5ZVXXiEzMxMfHx/at2/Phg0baNy4MYcOHeL48eNMnz7d4vrPPvssMTExrF+/3vgP9d69e2nXrh1gGD3Dz8+P+Ph4hg0bZlwvKCiI9evXM3HiRJ5++mmCgoLYsGEDbdq0KTXnPn36EB8fX6bjmzJlilmxQilFYmIic+bMYfHixZw8eRIvLy8ee+wxRo8ebRIbHR2Nm5sbQ4YMITs7m169erF8+XLj8ho1arB582ZGjhxJv3798Pf3Z/ny5Tz33HMl5rV06VJGjBjBqFGjcHZ2ZuDAgfTu3dvkHAEcPnyYixcvlqnzUXtSZR3rXSnVAvgaKGhXchPoqLX++tZydwytL9Zrrc3HcikHQUFBumjPqndq3759pTb9qark3JRMzk/J5PyUrDKfnzsdRssWrl69ipubm11zqGwKfi6WfneUUqla6yDLawpb8/f31z/++KO906gSKvPfynuNnOuKVfh8V4br7r2suHuKCxcu0KBBA7744guCg4PtkFnFmThxIgcPHmT37t13vK2Sfl/v9H6kzEOXaq2/Bx4HFt2a2hcUKm5pCewEzMeZEUIIIYQQQgghKqm6desydOhQlixZYu9UytXvv//Oe++9x5QpU+ydSqmseQ2koGAxrphlXwAV3x5YCCGEEEIIIYS4Q1OnTmXFihXk5+ebDTd6rzh58iTTpk27K1pOlblYoZRKBlZprdeUEPM88KLWuqstkhNCCCGEEEIIISqCj48PkydPtnca5apZs2Z3zWtGZX4NBAgBGpUS0xDofLvJCCGEEEIIIYQQQlhTrCgLZ2ToUiGEEEIIIYQQQtwBq/qsACwOHaKUUkADIBw4dadJCSGEEEIIIYQQouoqsWWFUuqmUipfKZV/a9b0gs+FJwytKX4BHgPWl3POQgghhBBCCCGEuIeV1rLic/7XmqIzcBI4YSEuH7gE7AHet1VyQgghhBBCCCGEqHpKLFZorUMKvldK3QRWaq3fLO+khBBCCCGEEEIIUXVZ08HmYGBbeSUihBBClKdVq1bRunVr3Nzc8PT0JCAggLFjx1qMXblyJUopXnjhhQrOUgghhBBCgHXFihXAsPJKRAghxN2lXv1GKKUqZHJ3dzd+X69+I6tznTt3LkOHDiUsLIzExETWrFlDZGQk27ZZrsEnJCQAsGXLFnJycu7kNAkhhBA20aihT4VddwtPjRr63Fa+tnxIEBISYpKTp6cnnTt3Zt++fSZx06dPp06dOreVb1mcOXMGV1dXfvnlF+O8gpxSUlJMYo8ePYpSyizH0gwaNIigoCBbpHtb5yMnJwdvb2/2799vkxzuhDWjgVwC5I5NCCEEAOdPp9NgscVBosrVyVeV1evExcUxfPhw5syZY5wXERFBbGysWWxGRgbJycl069aNPXv2sH37dp555pk7ylkIIYS4U+knL6CPVfx+VbMLVq8zd+5cpk6dSkxMDPPmzSM3N5fU1FTWrl3LwoULzeKLPiRwdnY2i+nSpYvxOn7p0iWWLFlCeHg4R44cwc/Pz+ocb8esWbOIiIjgoYcesrhsx44dFZJHeXJ2dmb06NFMnTrV6kKLrVnTsmIf0L6c8hBCCCHKTVZWFj4+5k+GDCNvm9q4cSP5+fnExcXh6+trvIEqbM2aNXTs2BEvLy88PT3p0qULhw4dKpfchRBCiLtN4YcEoaGhREREMH36dI4fP24WW/ghQXZ2Ntu3b7e4TS8vL9q2bUvbtm3p2bMnH330EdeuXWPnzp3lfTgAXLlyhdWrV/Piiy+aLQsJCSEpKYnDhw9XSC7lbdCgQXz++ed8//33ds3DmmLFFMBfKTVTKeVQXgkJIYQQthYYGMjSpUtZvXo1ly5dKjE2ISGBgIAAmjZtSlRUFElJSVy+fNkk5sSJEwwYMIBNmzaxbt06HnzwQTp16mTSLFQIIYSoqmz9kMASZ2dnqlevzo0bN8yWffnllwQGBuLk5MRjjz3GF198YRbz3nvv0aJFC5ycnKhbty79+vUzu94XzdPZ2ZmuXbuaLevTpw+PPPIIs2fPLjXv999/n+bNm+Po6EjDhg15++23LcZt2bKFpk2b4uTkRMeOHfnhhx+My06cOIFSyqywU9orJL///jsvv/wy/v7+uLi40LhxY0aNGsWVK1dM4urXr09wcDBr1qwp9XjKkzXFionAUWASkK6U+kQptVIp9f+KTCvKJ1UhhBDi9ixbtgxXV1cGDRrE/fffT/PmzZk2bZrZxTk9PZ2UlBSio6MBiI6O5tq1a2zevNkkbtq0aQwbNoxu3boRFhbGypUradCgAWvXrq2wYxJCCCEqK1s/JADQWpOXl0deXh4XLlxg/PjxKKXo0aOHSdwff/zB888/z4gRI9i0aRMeHh706NGD8+fPG2NmzZrF8OHD6dy5M1u2bGH58uXUqlWL7OzsYvPcs2cPbdq0oVq1ambLlFJMmjSJxMREk6JCUe+88w4vvfQSTz/9NNu3b+ell15i6tSpxMXFmcSlp6czduxYpk6dyrp167h8+TJhYWHk5uYWu+2y+OOPP8jPz2f27Nl88sknzJw5k+TkZIuvu7Zv357du3ff0f7ulDV9Vgwq9L3PrckSDQy53YSEEEIIW2vZsiXHjh1j586dfPrppyQnJzNz5kzWr1/Pt99+i6urKwDr168HICoqCoDg4GD8/PxISEhg0KBBxu0dO3aMSZMmceDAATIyMozzf/rpp4o7KCGEEKKSWrZsGU8//TSDBg1CKUWzZs3o27cv48aNw93d3RhX8JBg3rx5gOEhwcKFC9m8ebPJdRcgMTERB4f/NfB3dHRk5cqVNGnSxCQuJyeH2bNn079/f8DQ10WDBg1YvHgx8+bNIysrizlz5vDqq6+a9J/Rp0+fEo8pNTWVyMjIYpdHR0cTGxvL3Llz+eCDD8yWX7lyhRkzZjBlyhRjn1mhoaH88ccfzJo1i5deeslYCPntt9/YunUr7dsbemFo3bo1Dz/8MKtWrWLEiBEl5lmS+++/n+XLlxs/5+Xl0bhxYzp27MjJkydp0KCBcVmrVq1YunQpubm5ODk53fY+74Q1LSsal3Ey721ECCGEsDNHR0ciIiKIi4vjhx9+4P333+f48eOsWPG/BoEJCQkEBgZSq1YtsrKyyMrKolevXuzZs8dYlLh69Srdu3fn1KlTLFy4kP3793Pw4EFatWp1x088xJ1RSnkqpWraOw8hhKjqCh4SbNu2jZEjR6K1ZubMmQQFBZm0XijpIUFRXbt25eDBgxw8eJDk5GRGjx7N4MGD2bVrl1ls7969jd+7uroSGhrKN998A8A333xDTk4OgwcPtuqYzp8/X+LIGtWqVeONN94gISGB//znP2bLU1JS+P3333nmmWeMLUTy8vLo2rUrFy5c4PTp08ZYb29vY6ECoGHDhrRu3dp4DHfigw8+ICAgAFdXVxwcHOjYsSNg/sClTp065Ofnc/HixTve5+0qc7FCa51e1qk8ExZCCCFsYciQIXh5eZGWlgZAWloa3333HampqXh6ehqnhQsXkp+fz6ZNmwDDzcbp06dZu3Ytzz33HB07diQoKKjE91yF7Siluiml3lZKeRaa562U+gz4DchUSpl3NS+EEKJC2eohQQFPT0+CgoIICgqiS5cuvPPOO4SGhjJx4kSTOFdXV7PRRLy9vTl37hwAmZmZANSrV8+q48nNzcXR0bHEmAEDBvDAAw/w1ltvmS377bffAGjevDkODg7GqUuXLgCcOnXKJN+iCh/D7dq8eTMDBgygXbt2bNq0ia+++sr4qmvRBy4Fx2rPBzHWvAYihBBC3JUyMjLMLvwXL17k8uXL1K1bF4B169ZRrVo1tm3bhouLi0nsmDFjSEhIYNSoUeTkGEbxLnzDcuDAAU6cOEHr1q3L+UgEMBp4VGsdU2jefOAJ4DjgBoxRSn2ltd5ojwSFEEKYGzJkCDExMWYPCcBQiChq06ZNjBo1qsRtPvLIIyQnJ5vMy87ONhv+NCMjw1ic8PLyAuDcuXMltpQoysvLi6ysrBJjatSowfjx4xk3bpzZayUF+92+fbvx3qMwf39/k3yLysjIoHnz5gDG1zKuX79uElNQiCnOpk2bePzxx3n33XeN8z777DOLsQXHWpC3PdxWsUIpVQ2oA1gsLWmtT95JUkIIIYQttWjRgsjISLp37463tzfp6enMnz8fFxcXBg4cCBiaooaGhhIeHm62/sCBAxk3bhzp6em0bdsWV1dX/vrXvxITE8Pp06eZPn06vr6+FX1YVVUrwHhnpZRyBvoBu7TWYUopN+B7YAQgxQohhLADWz4kKMnRo0epX7++2fzNmzcb+6zIzs5m165dDBs2DIA2bdrg7OzM6tWrmT9/fpmPyd/fn19//bXUuL/+9a/Mnj3bbJSPdu3a4ezszNmzZ+nZs2eJ28jIyODAgQPGV0FOnjzJt99+a3x1xdvbGwcHB44dO2ZcJzs7m5SUFBo2bFjsdnNycsxah/zzn/+0GHvixAlq165N7dq1S8y1PFlVrFBKtQDmAV0oplCBoYNNabEhhBCi0pg2bRpbt27llVdeITMzEx8fH9q3b8+GDRto3Lgxhw4d4vjx40yfPt3i+s8++ywxMTGsX7+eCRMmsGnTJsaNG0dkZCR/+tOfiI+PL3boMWFz3sDZQp8fB5yAVQBa66tKqe1Ab/NVhRBCVARbPiQo+Oc7MzOTr776CjD0H5WUlERSUhKLFi0yWdfZ2ZnJkyeTnZ3NAw88wPz587l+/TpjxowBwMPDg6lTpzJ58mSuX79OeHg4165dY8eOHcTGxhb78KFDhw5s27at1GN3cnJi7NixTJgwwWS+h4cH06dPZ8yYMaSnp9OpUydu3rzJTz/9xN69e01GHqtTpw4vvPACM2fOxNnZmWnTpuHt7W3sdPS+++4jMjKSRYsW0bBhQzw8PFiwYIHZ6y9FhYaGMmrUKGbPns3jjz9OUlISe/bssRh76NAhk34z7KHMRQWlVFPgwK2Pu4AI4DvgAhCIoaXFXkBaVQghRBXg82BDTr5qPl56RezXWqNGjSrx6UxQUBBa62KX16tXj7y8POPnJ598kieffNIkxtLNligX14DCd2NPYHhQ8nmheVcA+7VbFUKIctCwQV1Uswt22a+1bP2QAGDv3r20a9cOgJo1a+Ln50d8fLyxxUQBFxcX1qxZw+jRozl27BhNmzYlKSnJpI+KiRMn4uXlxZIlS/j73/+Op6cnnTp1ws3Nrdhj6tOnD/PmzTMbNcOSkSNH8tZbb5m9lhETE8MDDzzAokWLWLBgAU5OTjRp0sTYwWiBhg0bMmnSJN544w3S09MJCgoiISHBZFSOuLg4hg0bxsiRI/H09GTy5MkcOHCAo0ePFpvX8OHD+eWXX1iyZAm5ubmEhoaybt062rZtaxKXl5fHnj17WLBgQYnHWd5USTdnJoFK/RPoCwRrrb9XSt0EpmsGx/bzAAAgAElEQVSt37zV8/bfgHCgjdb6VEnbspWgoCB96NAhm25z3759hISE2HSb9wo5NyWT81MyOT8lq8zn59ixYzRr1syuOVy9erXEG4iqqODnYul3RymVqrUOsk9m5UsplQpU11q3uvX5X4CT1rppoZgPgBCttXnb4HLg7++vf/zxx4rYVZVXmf9W3mvkXFeswue7Mlx372V3ck/x2GOP8dxzzzF+/HgbZ1W5fPrpp/zlL3/h7Nmz1KxZ8iBbJf2+3un9iDVDl4YA27XW3xfeP4DW+ndgOPBfYObtJiOEEEIIUYrVQAul1NdKqf1AC2BdkZhAQKoHQgghbGry5MksW7bMpLXlvWjRokW89tprpRYqyps1fUvUwdDLdoE8wNgTitY6Tym1F3lHVAghhBDlZznQFojC8NDkY8A4RpxSqg3QDEiwS3ZCCCHuWf369eOXX37hzJkzJXZkeTfLycmhXbt2vPbaa/ZOxapiRSbgWujzb0DRl3WuA7XuNCkhhBBCCEu01jeA/kqpEYaP+mqRkF+AAOBERecmhBDi3qaUMus4817j7OxMbGysvdMArHsN5D9Ao0KfU4FQpZQ3wK1+KyKB0sdzEUIIIYS4DUqpTkqpBlrrKxYKFWitf8PwgKVVxWcnhBBCCFuxplixE+hyqygBEI+hp+3DSqlNGMY0bwi8b9sUhRBCCCGM9gKDSokZcCtOCCGEEHcpa4oV7wFDuDVcmNZ6B/Dqrc99MYx7/haGUUGEEEIIIcpDWcbLVRiGMxVCCCHEXarMfVZorc8BG4rM+5tSahmGzjczdFnHQRVCCCGEKD8NALNXRIQQQghx97Cmg02LtNb5wAUb5CKEEEIIYUYpNa3IrBClLDawqIahUBENfFHeeQkhhBCi/NxWsUIp9QSGnrZrAZeBw1rr/bZMTAghhBDilumFvtdAyK2pOGeAN8ovHSGEEEKUN2v6rEAp1UEp9SOwD1gEzLj1dZ9SKk0p1cH2KQohhBB3btWqVbRu3Ro3Nzc8PT0JCAhg7NixFmNXrlyJUooXXnjB4vKQkBCUUsbJ09OTzp07s2/fPpO46dOnU6dOHVsfSlXU5dbUFUN/FKsKzSs8dQKaAw211ql2yVQIIQRgn+vunYiIiGDGjBncvHmT4OBgOnbsSNFeDvLy8nj00Uf585//bPVxXrhwgbFjx9KkSROcnJxwdXWldevWLFiwgMuXLxvj3nnnHbp162az47qblblYoZRqDewC/gR8DrwJvHTr636gCbBTKRVYDnkKIYSoZBo19DG5cSjPyd3d3fh9o4Y+Vuc6d+5chg4dSlhYGImJiaxZs4bIyEi2bdtmMT4hIQGALVu2kJOTYzGmS5cupKSkkJKSwtq1a3F0dCQ8PJyff/7Z6vxEybTWn92a9gGrgS2F5hWevtBaH9Na37RzykIIYXP16tersOtu4ale/XpW53q3XXe//vpr9u7dy+jRo7nvvvuIj48nJSWFVatWmcQtXryYn3/+mXfffdeq40xLSyMgIIBt27bx8ssv88knn/DRRx/x1FNP8dZbb/Hyyy8bY0eMGMG3335r00LM3cqa10Bm34qP1Fp/XGTZDKVUJPDhrbgeNspPCCFEJZV+8gL6WMXvVzWzvpukuLg4hg8fzpw5c4zzIiIiiI2NNYvNyMggOTmZbt26sWfPHrZv384zzzxjFufl5UXbtm2Nnzt16oSHhwc7d+7Ez8/P6hxFmTUCggHLd7xCCHGPOn/6PA+981CF7/eX8b9Yvc7ddt3929/+RmRkJF5eXgC0bt2akSNHMmHCBJ5++mk8PT05c+YMM2bMYMKECTRp0sSq4+zfvz916tThiy++wN3d3Tg/LCyM119/nR07dhjnubm50bdvX5YuXUpISMgdHdfdzprXQNoDiRYKFQBorbcCm2/FCSGEEJVGVlYWPj7mLTIsddK4ceNG8vPziYuLw9fX1/i0pzTOzs5Ur16dGzdumC378ssvCQwMxMnJiccee4wvvjDv+/G9996jRYsWODk5UbduXfr162fSLFQYPY6hI00hhBCVlD2vu0eOHCEiIgIPDw9cXV1p06YNu3btKnY7V69eZfPmzfTr189k/uzZs6levToTJ04E4LXXXsPHx8f4uazH+dlnn3H48GHmzZtnUqgo4O7uzrPPPmsyr2/fvmzfvp3MzMwSzsC9z5pixU2gtDY2x5FxzYUQQlQygYGBLF26lNWrV3Pp0qUSYxMSEggICKBp06ZERUWRlJRksWigtSYvL4+8vDwuXLjA+PHjUUrRo4dp48I//viD559/nhEjRrBp0yY8PDzo0aMH58+fN8bMmjWL4cOH07lzZ7Zs2cLy5cupVasW2dnZtjkB95bjQH17JyGEEKJ49rrupqWl0aFDB86dO0d8fDybN2+md+/enDp1qtj9HzhwgJycHNq3N33m7u7uzsKFC3nvvfeYO3cumzZt4t1338XJycmq4/z888+pXr06Xbt2LfE8FNa+fXtu3LjB/v1VewwLa4oVh4BWpcS0Ar65/XSEEEII21u2bBmurq4MGjSI+++/n+bNmzNt2jSuXLliEpeenk5KSgrR0dEAREdHc+3aNTZv3my2zcTERBwcHHBwcMDHx4fly5ezcuVKY9PQAjk5OcyePZthw4YRERHB9u3bcXBwYPHixYDhqcycOXN49dVXiYuL48knn6RPnz6sWLECX1/fcjojd7X3gZ5KqQb2TkQIIYRl9rruzpgxg1q1arF//36io6MJDQ1l4sSJvPjii8XmmpqaSp06dahbt67ZsujoaLp27cqkSZOM27P2OM+ePUudOnVMihwA+fn5xuJLfn6+ybJatWrRoEEDvvmmav9rbU2xYgoQqpR6ydJCpdQooBsw1RaJCSGEELbSsmVLjh07xrZt2xg5ciRaa2bOnElQUJBJ64X169cDEBUVBUBwcDB+fn4Wm6R27dqVgwcPcvDgQZKTkxk9ejSDBw+22NS0d+/exu9dXV0JDQ013oCkpKSQk5PD4MGDbXrM97CPgS+AL5VSLyulHldKNVRKNSg62TtRIYSoqux13U1OTiYqKgpnZ+cy53r+/PkSR+4aP368yVdrj1NrbfH1l1q1ahmLL5YKJXXq1DFphVkVWdPBZncgGYhTSr2KYQSQC0BdoCOGUUL+DwhTSoUVWk9rrWfaKF8hhBDitjg6OhIREUFERAQAK1asYOjQoaxYsYIxY8YAhqaogYGB1KpVi6ysLAB69erFkiVLyMjIwNvb27g9T09PgoKCjJ+7dOlCWloaEydONHny4urqanbT5O3tzZEjRwCMzUbr1bO+t/Uq6hcMr5wqYEkJcRrr7nOEEELYkD2uu5cuXbL6epqbm4ujo2Oxy2vUqGHy1drj9PX15eLFi1y7ds1kP/v37yc/P59//OMfJCYmWtxubm6uVcdyr7HmIj690Pd/ujUV1QPzkUA0IMUKIYQQlcqQIUOIiYkhLS0NMLzn+t133wGGG6KiNm3axKhRo0rc5iOPPEJycrLJvOzsbHJyckwKFhkZGcabqdq1awNw7ty5Ep/sCKM1SP9YQghx16mI627t2rU5d+6cVXl5eXkZCyW2UPQ4O3XqRF5eHnv37uXJJ580xgUEBACwfft2i9vJysoyjk5SVVlTrOhSblkIIYQQ5ajo0xmAixcvcvnyZWPTy3Xr1lGtWjW2bduGi4uLSeyYMWNISEgo9abp6NGj1K9v3vfj5s2b6d+/P2AoXuzatYthw4YB0K5dO5ydnVm9ejXz58+/7WOsKrTWg+ydgxBCiJLZ67rbrVs3Nm7cyOzZs836iCiOv78/Z8+eNWv5UBZlOc7OnTsTEBDAxIkT6dChA25ubqVu9+bNm5w8edKsH6yqpszFCq31Z+WZiBBCCFFeWrRoQWRkJN27d8fb25v09HTmz5+Pi4sLAwcOBAzvzYaGhhIeHm62/sCBAxk3bhzp6ek0bNgQgMzMTL766ivAMOxZUlISSUlJLFq0yGRdZ2dnJk+eTHZ2Ng888ADz58/n+vXrxiawHh4eTJ06lcmTJ3P9+nXCw8O5du0aO3bsIDY2VjrZFEIIcdex13U3NjaW4OBgOnXqxOuvv07t2rU5fPgwtWvXLraTzQ4dOnDjxg2+//57k9dMbHWcYCjMdO3alcDAQF555RUeffRR8vPzOX78OBs2bMDV1dVkuz/++CPZ2dl06NDBqnzuOVrrMk0Y+quYWdb4iphat26tbW3v3r023+a9Qs5NyeT8lEzOT8kq8/n54YcfLM5v2KCuxtAcv0Knhg3qWn0McXFxOjQ0VNerV087Ojrqhg0b6meffVYfO3ZMa631wYMHNaD/+c9/Wlz/7Nmzulq1anrevHlaa607d+5sklPNmjV1q1atdHx8vL5586ZxvdjYWF27dm39+eef61atWukaNWroli1b6s8++8xsH/Hx8bpZs2a6Ro0aum7duvqZZ57Rly9fLvaYCn4uln53gEO6Elynq8rUpEkTSz8iUQ4q89/Ke42c64pV+HwXd931edDHLtddnwd9rD4ee113tdb6u+++0z169NCurq7a1dVVt2nTRu/evdu4/MqVK2b7e/TRR/Wbb75pMZe9e/dqQH///fdWH2dh586d06+99pr28/PTjo6OumbNmjogIEBPmzZNX7x40SR24cKFunHjxmbHVhkV9/uq9Z3fjyjDNkqnlPoDWKy1nlSmFSpAUFCQPnTokE23uW/fPkJCQmy6zXuFnJuSyfkpmZyfklXm83Ps2DGaNWtm1xyuXr1apmaTVUnBz8XS745SKlVrbd3jobuMUioYCAN8AUvtdrXWekhF5OLv769//PHHithVlVeZ/1bea+RcV6zC57syXHfvZZbuKRYtWsSKFSs4evSonbIy1a5dO3r27MmUKVPsnUqpSvp9vdP7EWv6rDgOmL+IK4QQQghRQZRh/LdVwPMYRgQpGBmkgC40v0KKFUIIIe5uw4YNY968eezevZs///nPds3l66+/Ji0tjU8++cSueVQG91kR+z7QU8YtF0IIIYQdvQy8AHwABGEoTCwG2gOTgKvAeuAheyUohBDi7lKzZk1Wr17N77//bu9UyMzMZPXq1Xh4eNg7FbuzpmXFx0Ao8KVS6i3gIHAeC8OHaa1P2iY9IYQQQggTA4Ef9a1RQQwNLcjSWn8FfKWU+hT4CtgFrLRXkkIIIe4uhYcVtacePXrYO4VKw5pixS/8r2nlkhLitJXbFUIIIYQoK39gTZF5xvsOrfVhpdR2YCRSrBBCCCHuWtYUFdZgoRWFEEIIIUQFUsDlQp9/B7yKxBwHuldYRkIIIYSwuTIXKwqaWwohhBBC2NEZDCOAFPgFaF0k5k8YihhCCCGEuEtZ08GmEEIIIYS9fYNpceIToI1SaqpSqrlSahQQiaHfCiGEEELcpW6rWKGUaqqU6q2UesHWCQkhhBBClOAjoJpSqvGtz28D6cAM4AiwFMgC3rBPekIIIYSwBas6wlRKPYZhCNOAQrM/uLWsM4anG1Fa649tlqEQQgghxC1a6y3AlkKfM5VSAcBfgYeBE8AarfU5+2QohBBCCFsoc8sKpVQTYB+GXriXYChMFPY5kAn0s1VyQgghhK2sWrWK1q1b4+bmhqenJwEBAYwdO9Zi7MqVK1FK8cILlhsQhoSEoJQyTp6ennTu3Jl9+/bZJNegoCAGDRpkk21VBVrry1rr+Vrrl7TWb0mhQgghhLj7WfMaSCxQA2ijtR4LHCy8UGutgRQg2HbpCSGEqKwaNGhg8g97eU7u7u7G7xs0aGB1rnPnzmXo0KGEhYWRmJjImjVriIyMZNu2bRbjExISANiyZQs5OTkWY7p06UJKSgopKSmsXbsWR0dHwsPD+fnnn63OTwghhChNRV53C0+3c92Fsj0kKLyf++67jwceeICoqCh+/fXXUre/fft2lFKcOHGi1NjRo0czePBgAJ577jn8/PzIzc01iwsLC6NZs2Zcv34dgI8//pgOHTrg4eGBu7s7zZs3Z8SIEWRnZ5usd+XKFaZPn06LFi1wcXHBxcWF5s2bExsby4ULF4xxmzZtwt/fn/z8/FJzFta9BtINSNRaHysh5iQQemcpCSGEuBucOnWKDRs2VPh+o6KirF4nLi6O4cOHM2fOHOO8iIgIYmNjzWIzMjJITk6mW7du7Nmzh+3bt/PMM8+YxXl5edG2bVvj506dOuHh4cHOnTvx8/OzOkdhHaXUc8CLGF5NdQeuAIeB/6e1/qc9cxNCiPJwN113586dy9SpU4mJiWHevHnk5uaSmprK2rVrWbhwoUns66+/Tr9+/dBa8+uvvxIbG0vPnj05cuQI1atb1WuBRadOneL999/n8OHDALz99tsEBwczd+5cZsyYYYz78MMP2blzJ3v37qVGjRokJCTQv39/hg8fzpQpU1BKceTIEVavXk1WVhaurq4AXLhwgZCQELKysnjllVcIDg5GKcWhQ4eIj48nOTmZ/fv3A9C3b18mT57MBx98IC0oy8CalhUewOkybK/G7acjhBBC2F5WVhY+Pj5m85VSZvM2btxIfn4+cXFx+Pr6GltZlMbZ2Znq1atz48YNk/lHjhwhIiICDw8PXF1dadOmDbt27TIuP3r0KB06dMDJyYlmzZoV29pDGCilHJRSW4E1QBfAFbh462sXYI1SaqtSysGOaQohRJVW+CFBaGgoERERTJ8+nePHj5vFNmrUiLZt29KuXTv69+/PkiVLOHbsGD/99JNNcomPjycwMJCmTZsC4Ovry/Tp03nrrbeMrSF///13XnvtNQYMGEBISIjxGMLDw4mPj6dHjx48+eSTxMTE8O9//xtf3/+NoD1ixAguX75MamoqEydO5M9//jPdunVjwoQJpKWl8eKLLxpj77vvPgYMGMDSpUttcmz3OmuKFRlAaY+KmgOnbj8dIYQQwvYCAwNZunQpq1ev5tKlSyXGJiQkEBAQQNOmTYmKiiIpKYnLly+bxWmtycvLIy8vjwsXLjB+/HiUUvTo0cMYk5aWRocOHTh37hzx8fFs3ryZ3r17c+qU4VKZk5NDWFgY2dnZrFu3jilTpvDqq69y8uRJ256Ae8tEIAL4GkNxwklrXQ9wArpiGNr0KWCC3TIUQogqzpqHBEW5ubkBmBT/tdZMnz4db29v3NzcGDBgAFeuXClTLmvWrKFfP9NuFceMGYO/vz+jR48GYMaMGfzxxx/Mnz+/1GMofBwnTpxg69atTJkyhQceeMAsztHR0fj6SYG+ffvy7bffcvTo0TLlX5VZ064mGXhWKeWvtf6x6EKlVDCGV0WW2So5IYQQwhaWLVvG008/zaBBg1BK0axZM/r27cu4ceNwd3c3xqWnp5OSksK8efMAiI6OZuHChWzevNmsuWZiYiIODv97eO/o6MjKlStp0qSJcd6MGTOoVasW+/fvx9nZGYDQ0P+9Lbly5UoyMjL4+uuvefDBBwHDE6aOHTva/BzcQwYAPwMhWuvrBTO11jeBfUqpEOAoMAiYZY8EhRCiqit4SNCgQQOeeuopateuXWzszZs3ycvLM3kN5E9/+hOPPvqoMeZvf/sbb775JpMmTeKJJ54gMTGRmJiYUvP48ccfOX36NO3btzeZX716dZYvX07Hjh2ZOXMmixcvZtmyZdx///0mx1DwAKNPnz4WixH79+9Ha0337t3LcloAaNasGZ6enuzZs8fkGIU5a1pWzAXygM+VUi8BDwAopZrf+vwxcBWYX/wmhBBCiIrXsmVLjh07xrZt2xg5ciRaa2bOnElQUJBJJ1nr168H/vd+bnBwMH5+fhZfBenatSsHDx7k4MGDJCcnGzvvKvyKR3JyMlFRUcZCRVHffPMNrVu3NhYqADp06IC3t7dNjvse9SCwtXChojCt9TVgK+BrabkQQojyt2zZMlxdXRk0aBD3338/zZs3Z9q0aRZbQ4wZMwYHBwdq1KiBv78/x48f56OPPqJatWoA5Ofn89ZbbzF8+HBmzZpFWFgYf//732nWrFmpeaSmpgJYLAq0b9+eIUOGMG3aNIKDgxk6dKjJ8jlz5tCkSRNGjx6Nr68vDz30EGPHjuX8+fPGmLNnzwJQv359k3Xz8/ONrS/z8vLM9t2yZUu++eabUvOv6spcrLjVmqIvhj4p4oChgAKOYGhNUQPoo7WWtqtCCCEqHUdHRyIiIoiLi+OHH37g/fff5/jx46xYscIYk5CQQGBgILVq1SIrK4usrCx69erFnj17yMjIMNmep6cnQUFBBAUF0aVLF9555x1CQ0OZOHGiMebSpUvUq1ev2JzOnz9vsTAhxYoSnQVK64/C4VacEEIIOyjrQwKA8ePHG4v/O3bsoGXLloSHh3PmzBnA0EHmuXPniIyMNFmvT58+peZx/vx5nJycqFmzpsXl48ePBwydfBZ9RaV+/fqkpqaye/duXn/9dby8vFi0aBEtW7bk9GlDV46GATHNX29p1aoVDg4OxqnoMdepU8ek6CEss6ZlBVrr/wMaA2OBjcBuIBEYD/hprZNtnqEQQghRDoYMGYKXlxdpaWmAoX+J7777jtTUVDw9PY3TwoULyc/PZ9OmTaVu85FHHuHYsf8NmlW7dm3OnTtXbLyPj49ZEQSwOE8YrQP6KaXcLS1USnkA/QAZEUQIIeyoLA8JwDAka0HxPzw8nMTERHJzc1m0aBGA8Z/6ooX8shT2c3NzcXR0LHZ5jRo1TL4WVa1aNbp168b8+fM5dOgQn376KZmZmSxYsADA2NFmQfGiwIYNGzh48KDFUcfAcG4sDZ0qTFlVrADQWmdprZdorZ/VWnfXWj+jtV6gtc4sjwSFEEKIO2Xpn/+LFy9y+fJl6tatC8C6deuoVq0aO3bsYO/evSZTy5YtyzQqyNGjR02agnbr1o2NGzcWe0MSHBxMamqqyU3Ol19+KcWKkr0JHAK+UUr1V0o9eGuEkAdvDWf6FYZONmfaNUshhBAmij4kKI6joyMPPfSQsfhf0Mll0WtjWa6VXl5eXLlyhZs3b95m1qa6d+9Oq1atjMfwxBNPoJRi586dJnHNmzcnKCiIRo0aWdxOVlYWXl5eNsnpXlbmDjaVUv8P2KK1LnZMNaXUUxheBXmxuBghhBCiorVo0YLIyEi6d++Ot7c36enpzJ8/HxcXFwYOHAgY+qsIDQ0lPDzcbP2BAwcybtw40tPTadiwIQCZmZl89dVXAFy9epWkpCSSkpKMT4IAYmNjCQ4OplOnTrz++uvUrl2bw4cPU7t2bV588UUGDx7MrFmz6NmzJ9OnTycnJ4epU6dSp06dCjgrd62cW18V8IGF5Qr4E5BbpFmu1lpb07G4EEKI25SRkWHW8qHoQ4Li5Obm8p///IeAgADA8DqGj48PW7du5cknnzTGJSYmlpqHv78/WmvS09Np3LjxHR9Dbm4up0+fpkWLFoChU+zIyEhmzZpFZGRkia9+FnbixAmTYxGWWXPRHgScAEoaAL4VMBCQYoUQQohKY9q0aWzdupVXXnmFzMxMfHx8aN++PRs2bKBx48YcOnSI48ePM336dIvrP/vss8TExLB+/XomTDCMiLl3717atWsHQM2aNfHz8yM+Pp5hw4YZ1/P39+eLL77gjTfeMHbc9cgjjzBnzhwAXFxc+PTTTxkxYgTR0dE0atSIBQsWMGuWDGJRgv2AtncSQgghileWhwQFTpw4YSz+X7x4kXfffZfLly8zZMgQwPAqRkxMDOPGjaNOnTo88cQTfPTRRyavXRanTZs2VK9endTUVKuLFWFhYTRt2pSIiAjq16/P+fPniYuL47///S/Dhw83xsXHxxMSEkJgYCBjxowhODiY++67jxMnThAfH4+zs7Oxs1CA33//nbS0NGbOlAaApbH1EwZHIN/G2xRCCFEJ1a9f3zhqRkXv11qjRo1i1KhRxS4PCgoydpJlSb169Ux68963b1+Z992yZUuSkpJKXH7gwAGTeU8//XSZt1/VaK1D7J2DEELYw9103S3tIUFhCxYsMPYBUbt2bVq0aMHOnTsJDg42xrz66qtkZmYSHx/P4sWL6dWrF2+//TbPPfdciXnUrFmTsLAwPvnkE/r162fVMRR+SJGRkcH9999PYGAgX3zxBW3atDHG1a1bl6+//poFCxawdu1a3nzzTbTWPPzww4SFhbFx40aTUcF27tyJi4sLYWFhVuVTFVlbrCj2Tk4p5Qh0AqRbUyGEqAJOnqy4wZ+uXr2Km5tbhe1PVF5KqU7AFa31v+ydixBCVKSKvO7eqdIeEhQo6UFBYUopZs6cadYaoX///qWuO2TIEIYOHcq7775r1tlmo0aNis3h2Wef5dlnny1Tfu7u7syYMYMZM2aUGrtx40aioqKKHaFE/E+JHWwqpX4pmG7Neq3wvEJTOvBf4Ang4/JOWgghhBBV1l5gWKlRQgghBIbWir6+vnzwgaVujirWqVOn2Lp1K2+88Ya9U7krlDYayH0YOqpSGFpVqGKmG8D3wFsYhjEVQgghhCgPv/G/TjaFEEKIEiml+Mc//oGDg4O9U+H06dPEx8fj5+dn71TuCiW+BqK1blTwvVLqJrBIa/1meSclhBBCCFGMfUB7eychhBDi7tG2bVvatm1r7zRo166dsXNuUbrSWlYU1gVYXV6JCCGEEEKUwRTAXyk1Uyll/8dkQgghhCgXZe5gU2v9WXkmIoQQQghRBhOBo8AkYIhS6jsMnXsX7SFNa62HVHRyQghhC1prlFL2TkOIEpW1g9TbZfXQpUqpIKAN4AlUsxCitdYyaKwQQgghysOgQt/73Jos0YAUK4QQdx0HBwdycnJwcXGxdypClCgnJ6dc+wIpc7FCKeUOJGJ4HaSkMp8GpFghhBBCiPLQ2N4JCCFEefL29ubMmTP4+vri7OwsLSxEpaO1JicnhzNnzlC3bt1y2481LSveAboC+4GVwCkgrzySEkIIIYSwRGudbu8chBCiPPaE6+kAACAASURBVLm7uwNw9uxZbty4Yeds7j25ubk4OTnZO427noODA3Xr1jX+vpYHa4oVkcC3QBet9U1b7Fwp9QzwAtAaqAX8CMzXWifYYvtCCCGEEEIIcbdxd3cv138Cq7J9+/YREBBg7zREGVgzGkgtYK+tChW3jAWygdeAXsBeYJ1SarQN9yGEEEKwatUqWrdujZubG56engQEBDB27FiTGKWUcbrvvvt44IEHiIqK4tdffy11+9u3b0cpxYkT/5+9+w6XpCoTP/59GYYkYciDDAxJSaKgoICBGV2JsiiCCKwwiopp0ZUkShhARYURQUBkUQk/WVFkJawIAntFQBYFVJQgwQEk4xBE8sz7+6PqQk9P39vd93Z33fD9PE89fbvO6aq3q6urzn276pzZXXoHqhURO0bEjyLiDxFxZ8389SPioIhYtcr4JEnS8LSTrLgD6PQNKTtm5h6Z+ePMvDIzDwD+iyKJIUkawVabPHW+f+67OS299NIv/73a5Kltx3rMMcfw0Y9+lG222Ybzzz+fs846i5122okLL7xwgbr7778/v/nNb7jmmms47rjjuPHGG9lhhx146SXvfBwJonAm8DNgV2Bt5u/H4nHgq8C/VRCeJEnqkHZuAzkZ+FpErJqZ93di5Zn5WIPZN1HcciJJGsH+9vC9nMTNPV/vZx7eqO3XnHTSSey777589atffXnejjvuyBFHHLFA3TXWWIPNN98cgC222IJJkyaxww478Je//IUNNthg6IGrUz5FcQvp94H9Ka7OPKy/MDMfiohrgB2Ar1cSoSRJGrZ2rqy4BLgMuCYiPhwRr4+I1RtNw4xpS+CWYS5DkqSXPfHEE0yevOAIl630sL7UUksBzNfJWWYyc+ZMVlppJZZaain22msvnnrqqc4FrMHsA/wB+FhmPkkxClm9O3DUEEmSRrV2rqyYTdEgCOD0Qeplm8t9WUS8i+Kqio8MUufjwMcBVl55Zfr6+oayqgE9/fTTHV/mSPH73/+euXPnDvn1U6ZMYdasWS3XnzBhAhtvvPGQ1zfajOV9pxPcPoMbydtnmWWW4R//+EfVYcyn3Xje8IY3cOKJJ7Liiiuy7bbbsvzyyw9Y95lnnuHxxx8nM5k9ezaHHnooa6+9NlOnTn15vaeccgpHHXUU+++/P1tuuSUXXXQRBx54IFB8lr3YXs899xx9fX0jet/pknWB72ZmoyRFv0eAFXsUjyRJ6oJ2kgpn0fjXi46IiDWAc4ALMvOMgepl5mnAaQCbbrppTps2raNx9PX10elljhTTp0/n3HPPHfLrJ06cyGqrrdZy/d12243B25Jjy1jedzrB7TO4kbx9br311pevLhgp2o3n1FNP5b3vfS+f/OQniQjWX3993v/+93PAAQcs0Nv6wQcfzMEHH/zy8ylTpvDzn/+cSZMmATB37lxOOOEE9t13X4499lgA3ve+9/Hud7+bBx54gCWXXLIn22uxxRZjk002GdH7Tpe8BDQbc25Vig68JUnSKNVysiIzZ3QriIhYjuI2k3uxQyxJUoe9/vWv59Zbb+Wyyy7j0ksv5corr+Too4/mRz/6ETfeeCNLLrnky3UPPPBAPvCBDwDwyCOPcPLJJ7P99ttz3XXXseqqq3Lffffx4IMPstNO83evtPPOO3P55Zf39H2NU7cA0yIiGl1dERGLAe+k6ANLkiSNUu30WdEVEbEEcDGwCLBDZv6z4pAkSWPQoosuyo477shJJ53ELbfcwumnn84dd9zB9773vfnqrb766my66aZsuummbL/99px//vk899xzHH/88QA89NBDAKy00krzva7+ubrmbGA94PiImK8dExETgG8CrwbO6H1okiSpUypNVkTEwsBPgNcA22XmI1XGI0kaP/bZZx+WW245brvttkHrLbrooqy11lrceuutAC931PnII/Ofsuqfq2u+S9Hh937AfcDuABFxHnAP8Angwsz8YWURSpKkYWv5NpCI+H6LVTMz92mx7inA9sBngeUiYvOaspsy8/lW45MkaSCPPPLIAlc+PProozz55JOsvPLKg772ueee46677mKTTTYBYLXVVmPy5MlccMEFbLvtti/XO//88zsfuBaQmXMj4j3AocCngdeWRTsDTwBHl5MkSRrF2ulgc0aT8v6RQpJiWLFWbF0+ntCgbE2KEUgkSRqWjTbaiJ122omtt96alVZaiXvuuYfjjjuOJZZYgr333nu+urNnz+a6664DioTGKaecwpNPPsk++xSntgkTJnDQQQdxwAEHsMIKK/D2t7+dn/70py9feaHuy8yXgJkRcSRFsmJ54Engtswc+rBXkiRpxGgnWTHQeOWTgM2Aw4BrgS+0usDMXKON9UuSRpApK6/OZx7eqJL1tuvwww/nggsuYL/99mPOnDlMnjyZLbfcknPPPZc115z/9DZr1qyXh2lefvnl2WijjbjsssvYbLPNXq7zuc99jjlz5nDqqafyrW99i3/913/lG9/4Bnvuuefw3pyaiojVgScy86myg83bG9RZClg2M+/teYCSJKkj2hkN5J4Biu4B/hARlwJ/BC4HvjdAXUnSGHHfQwOdFjrvH//4x7CGA/30pz/Npz/96ab1Wh1uOSI4+uijOfro+e822GOPPYYUn9ryV2Amg9/qsR9wFDChFwFJkqTO61gHm5l5H3ARRf8TkiRJ3RDlJEmSxrBOjwbyMMXIHpIkSVVZGXAodEmSRrF2+qwYVDm2+TspOriSJEnqiIjYq27Wxg3mQXHbx+rAh4Cbux6YJEnqmnaGLn3HIMtYDfgwsDFwegfikiRJ6ncGxWhjlI87lVO9/ttDngGO7H5YkiSpW9q5sqKPVxoKjQRwFXDgcAKSJI08mUmE3QSMFK12BDqGfLh8DOD7wM+ACxrUmwv8HfhNZj7Ro9gkSVIXtJOsOIrGyYp5wOPA9Zl5fUeikiSNGBMnTuTZZ59liSWWqDoUlZ599lkmTpxYdRg9k5ln9v8dEXsDP8vMsyoMSZIkdVk7Q5fO7GIckqQRaqWVVuL+++9n1VVXZfHFF/cKiwplJs8++yz3338/K6+8ctXhVCIzp1cdgyRJ6r6OdbApSRqbll56aQAeeOABXnzxxUpieO6551hsscUqWfdIM3HiRFZeeeWXPxdJkqSxqO1kRUQsAewMbAJMohj940bgvzPTYcIkaQxaeumlK/3nuK+vj0022aSy9WtkiYitKPrIejOwLI2HYs/M9EcZSZJGqbZO4hGxPXAmsByv9LgNRV8Wx0fEhzPz4g7GJ0mS9LKI2IGig80JwL3A7cBLlQYlSZI6rp2hS98InE/ROPghcCXwILAK8E5gd+C8iHhrZt7QhVglSZJmAi8CO2TmZRXHIkmSuqSdKyu+RHEFxdsz87q6sjMi4mSK4U2/CLy/M+FJkiTN53XAj0xUSJI0tjW6x3Mgbwd+0iBRAUBm/h9wXllPkiSpG54G5lQdhCRJ6q52khXLAPc1qXMvYPfkkiSpW64Atqg6CEmS1F3tJCseoOh1ezCbUvRjIUmS1A0HA2tHxKEREU1rS5KkUamdPit+DnwiIr4AHJuZc/sLImIh4D+AfwFO7WyIkiRJLzsC+DNwJPCRiPg98ESDepmZ+/Q0MkmS1DHtJCuOBt4LfAXYNyJ+TXEVxWTgbcAawEPAlzscoyRJUr8ZNX+vUU6NJGCyQpKkUarlZEVmPhQRbwW+C7wbmFpX5ZfAJzLT20AkSVK3rFl1AJIkqfvaubKCzJwNbBMRqwKbUHS6+SRwU2be3/nwJEmSXpGZ91QdgyRJ6r62khX9ysSEyQlJkiRJktRxLScrImJFYH2Kqyj+0aB8aWBj4JbMfKxzIUqSJBUiYvVW62bmvd2MRZIkdU87V1YcCnwYWGWA8rnARcDpwP7DjEuSJKmR2RSdZzaTDPEKUkmSVL12TuLvBi7LzH82KszMf0bEZcA2mKyQJEndcRaNkxWTKK7wnAr0AfZtIUnSKNZOsmI1iisnBnM3sPXQw5EkSRpYZs4YqCwiFgIOAz4B7N2rmCRJUuct1EbdBBZpUmcRYMLQw5EkSRqazJyXmUdS3CrytYrDkSRJw9BOsuJ2ils8GoqIKMvvHG5QkiRJw3AtXukpSdKo1k6y4jxgvYg4KSIWry0on58ErAuc28H4JEmS2rUc8Kqqg5AkSUPXTp8VJwK7A58E3hsRVwH3A6sC7wBeDfwB+Fang5QkSWpFRPwLsBvwp6pjkSRJQ9dysiIzn42IacApwAeAD9YUzwPOAT6Tmc92NEJJkqRSRFw5QNHCFJ2Br14+P6o3EUmSpG5oa/zxzHwC2CMiPgtsRjFM2BPA9Zn5WBfikyRJqjVtgPkJPA5cChyXmQMlNSRJ0ijQVrKiX2Y+Cvy8w7FIkiQNKjPb6W9LkiSNUp7wJUmSJEnSiDKkKyskSZJGgohYGlgGeDIzn6o6HkmS1BleWSFJkkaViJgQEV+IiDsp+qmYDTweEXeW8/0xRpKkUc6TuSRJGjUiYhHgF8BWFJ1q3gc8CKwCrAF8Bdg2IrbOzBeqilOSJA2PV1ZIkqTR5PMUI4L8D7B+Zq6RmVtk5hrAusBFwNvLepIkaZQyWSFJkkaTPYA/Ae/NzDtqCzLzLmBn4M/AnhXEJkmSOsRkhSRJGk3WAS7JzHmNCsv5lwBr9zQqSZLUUYP2WRERaw1loZl599DCkSRJGtQLwJJN6rwKeLEHsUiSpC5p1sHmnRSdV7UjW1iuJEnSUPwR2CUiZmbmo/WFEbECsAvwh55HJkmSOqZZUuEqWk9WrAFMHVY0kiRJgzsJ+BFwfUR8GfhfitFAJlN0vHkosCKwXzsLjYh1gAOBzYHXAb/OzGkdi1qSJLVl0GRFKyfpiFgeOALYspz1m+GHJUmStKDM/HFEbAx8ATitQZUAvpGZP25z0RsC2wPXAYsML0pJkjRcQ75doxzn/LPAIcAywN3AIZl5XodikyRJWkBmfjEiLgT2ATahaIc8CdwEfD8zh/LDyUWZeQFARJwHrNCpeCVJUvuGlKyIiD2Ar1Dc9jGHYizzUzLTzqwkSVLXZeZ1FFdBdGp5DUcXkSRJ1WgrWRERWwHHAW+k6I37OOArmflkF2KTJEmSJEnj0EKtVIqIdSPiAuBKikTFucB6mXmQiQpJktQrEbFrRFwZEa8eoHzViLgiInbudWySJKlzBr2yIiJWBI4EPlrWvQo4IDN/14PYJEmS6n0UmJSZDzQqzMz7I2Lpst753QoiIj4OfBxgxRVXpK+vr1urUo2nn356zGzrG264oWfretOb3tT2a0bqtr755pt54YUXur6eRRZZhI022qjr6+nX7e194403ktnqII/DExG88Y1v7Mm6hqLdbX3TTTcxb1737xRcaKGF2GSTTbq+ntGk2W0gdwGvAu6k6EjzZwARMegVGd73KUmSumQj4OImdX4H7NjNIDLzNMrRSNZdd92cNm1aN1enUl9fH2NlW0+fPp2TuLnr6/kMGw3pn9SRuq2nT5/Oueee2/X17Lbbbj375x66v72nT59O3tq1xc8n1qen265d7W7r6dOns9axa3UvoNLdn797RG+3KjRLViwJJLAO8JMWl5ktLFeSJGkolgMeaVLn7ziahyRJo1qzpMK9FMkHSZKkkeAx4DVN6rwGeKIHsUiSpC4ZNFmRmWv0KA5JkqRWXAP8a0Ssl5m31RdGxPrATsBF7Sw0IpYAti+frgosHRG7lM9/npnPDCNmSZLUJm/XkCRJo8lxwM7A1RFxFPAL4H6KBMN2wGHAhLJeO1ZiwVte+5+vCcweYrySJGkITFZIkqRRIzN/GxGfAk4Gji+nWnOBT2bm/7W53NlAdCRISZI0bE2TFeXwpYsD92XZPWlEbAVs1aD6TZnZ1mWXkiRJ7cjM/4yIq4FPAW8BJlH0UXEd8J3MXvV5L0mSumXQZEVELEcxbOnvMvNdNUXTgCMavOSpiFgzMx/vXIiSJEnzKxMS/151HJIkqTuaXVmxJ7AUcEiDsgQ+XvN8WeAb5WtO6kh0kiRJkiRp3GmWrNgWuC0zr29UmJnfq30eEXtQ9KRtskKSJEmSJA3JQk3KXw9c28bybgQ2Gno4kiRJkiRpvGuWrFgBeKjB/N8DZzWY/zCw/HCDkiRJkiRJ41ez20DmAovVz8zMC4ALGtRfhKIvC0mSJEmSpCFpdmXFI8Br21jeuuVrJEmSJEmShqRZsuK3wPSIWLbZgso67wQadsYpSZLUroiYExEH1Tw/PCLeUWVMkiSp+5olK/4LeBVwSkREk7onA4sD53QiMEmSJGAS89+SOhOYVkkkkiSpZwZNVmTmz4BrgA8AV0bEOyNiYn95REyMiHdFxJXAbsC1ZX8WkiRJnfAwMKXqICRJUm8162ATikTFpcBWwDuAlyLi7xQdaa5QLiOAPwG7dilOSZI0Pl0HfCgi5gIPlvOmNb/gk8zMo7samSRJ6pqmyYrMfDAiNgcOBD4CrAZMrqlyH/A9YFZm/rMrUUqSpPHqQIrOvvetmTeN5reCJGCyQpKkUaqVKyvIzGeAI4EjI6I/WRHAg5l5XxfjkyRJ41hm3hkRGwFrAqsCfcAZwJkVhiVJkrqspWRFrTI50TBBERELATvab4UkSeqUzJwH3AXcVd7+MTszf1VtVJIkqZvaTlY0EhFTgY8CHwZWASZ0YrmSJEm1MrPZSGaSJGkMGHKyIiImADsBHwf+hWJkkQQu70xokiRJA4uIKcAmFMObPgncmJl/qzYqSZLUCW0nKyJiLYqrKGYAK5ezHwO+C3wvM+/pWHSSJEl1ImJ14DTg3Q3Kfgl8IjNn9zouSZLUOS0lKyJiYeB9FFdRTKe4iuIF4Hzg/cAFmXl4t4KUJEkCiIjJwDUUnW3OBq6iGNJ0FeBtwNbA1RGxaWY+VFWckiRpeAZNVkTEa4CPAXsDK1CMAHIjRS/c52TmnIiY1+0gJUmSSodRJCoOBr6ZmXP7C8pbVP8D+AZwKPCZSiKUJEnD1uzKitsp+qF4BDge+EFm/rnrUUmSJDW2A3BZZh5bX1AmLo6LiH8B3oPJCkmSRq1WetRO4OfAeSYqJElSxSYDNzSpc0NZT5IkjVLNkhWHAfdQDEl6TUTcEhEHRcQq3Q9NkiRpAU8CU5vUWb2sJ0mSRqlBkxWZ+ZXMXBvYDvhvYG3ga8C9EfE/EfGBHsQoSZLU72pgl4jYslFhRLwF2LWsJ0mSRqmWRgPJzEuBSyNiJeAjFEOXbgdsS3GbyMYR8abMbHZZpiRJ0nB8haLfil9FxI+A/6UYDWQyMA3YHZgHfLWqACVJ0vC10mfFyzLzkcz8WmauQzG2+XnAi8CmwPURcVNEfLoLcUqSJJGZNwK7UNzmsSfwn8DFwOnAh4CngA/4A4okSaNbS1dWNJKZVwBXRMQKwAxgH+ANwInAyR2JTpIkqU5mXhwRU4GdgDcCy1AkL24CfpaZ/6wyPkmSNHxDTlb0y8zHgOMohgqbRnGLiCRJUteUCYlzykmSJI0xw05W1MrMPqCvk8uUJEmSJEnjS1t9VkiSJEmSJHWbyQpJkiRJkjSimKyQJEmSJEkjiskKSZIkSZI0opiskCRJkiRJI8qAyYqImBMRB9U8Pzwi3tGbsCRJkhYUEVdGxNFVxyFJkrprsCsrJgGL1TyfCUzrZjCSJElNbA5MqDoISZLUXYMlKx4GpvQqEEmSpBbcAaxWdRCSJKm7Fh6k7DrgQxExF3iwnDctIpotMzPTyzMlSVI3nA4cGRGrZ+a9VQcjSZK6Y7BkxYHAa4F9a+ZNo/mtIAmYrJAkSd1wEfBu4JqI+DrwW+AhivbHfExmSJI0eg2YrMjMOyNiI2BNYFWgDzgDOLMnkUmSJC3oborERAAnDFIvGfxHGUmSNIINehLPzHnAXcBd5e0fszPzV70ITJIkqYGzaHAVhSRJGlta/sUhMwfrjFOSJKnrMnNG1TFIkqTuG9LlkRExBdiEYnjTJ4EbM/NvQ1zWOhT9Y2wOvA74dWZOG8qyJEmSJEnS6NdWsiIiVgdOo+jYqr7sl8AnMnN2mzFsCGxPMfrIIm2+VpIkjVMRsR6wPrBkZp5ddTySJKlzWk5WRMRk4BqKzjZnA1dRDGm6CvA2YGvg6ojYNDMfaiOGizLzgnId5wErtPFaSZI0zkTExhRDmG5SM/vssmwr4BJgt8y8qILwJElSB7TTD8VhFImKg4HXZOaMzDykvHd0XeAg4NXAoe0EUHbiKUmS1FREvJZihLJ1KUYDuaSuylXAHGCX3kYmSZI6qZ1kxQ7AZZl5bGbOrS3IzLmZeRxwGfCeTgYoSZJU4wiK20bfnJmfB35bW5iZCfwG2KyC2CRJUoe002fFZOCHTercAEwbcjQtiIiPAx8HWHnllenr6+vo8h9++GFmzZrV0WUOJAiyh6OvzTpuFvfdd9+QXz9lyhT+9rfW+1GdNWtWxz+fkezpp58eV++3XeNx+9xwww0t150yZUpHjj1vetObhr2MkajX+8/vf/975s6d27xih0yYMIGNN954SK8dh9+tdwHnZ+atg9S5lwb9a0mSpNGjnWTFk8DUJnVWL+t1TWaeRtHJJ5tuumlOmzato8ufNWsW++9wQEeXOZBYH07i5p6sC+AzbMSdK7xtyK+/89B/Y9Ov/azl+us8djXFD1zjQ19fH53eH8eS8bh9pk+fzurfau07cED0ceLCuw1rffd+Lsbsd67X+8/06dM599xze7a+3Xbbbcif3Tj8bk0CmmXOF8JOuyVJGtXauQ3kamCXiNiyUWFEvAXYtawnSZLUDY8A6zSpsyEw9EsJJUlS5dq5suIrFP1W/CoifgT8L8VoIJMpbv3YHZgHfLXDMUqSJPW7Etg9ItbNzNvrCyNiM4pbRU7ueWSSJKljWk5WZOaNEbELcAawJ7BHTXFQ9Lz9kcxs/SZtSZKk9hxDcSXnVRExk2IkMiJiQ+AdFB1w/gM4rqoAJUnS8LVzZQWZeXFETAV2At4ILEPRR8VNwM8y85/tBhARSwDbl09XBZYukyIAP8/MZ9pdpiRJGpsy8/aIeD/wX8BJ5ewA/lg+PgHsnJn3VhSiJEnqgLaSFQBlQuKccuqElYCf1M3rf74mMLtD65EkSWNAZv4iItYE9gY2B5an+PHkOuAHmTmnyvgkSdLwtZ2s6LTMnE3xS4gkSVJLMvMJ4IRykiRJY0w7o4FIkiRJkiR1nckKSZI06kTEnhFxRUTMiYiXyscrImLPqmOTJEnDV/ltIJIkSa2KiInAecB7KG4jfQl4lKLfiunAtIj4ALBLZr5YWaCSJGlYvLJCkiSNJocAOwL/R5GcWCwzVwEWA94JXE+RyDi4sgglSdKwmayQJEmjyV7AncC0zPxVZs4DyMx5mdkHTAPuBmZUFaAkSRq+lpMVEXFlRBzdzWAkSZKamAJckJkvNCrMzOeBC4BVexqVJEnqqHaurNgcmNCtQCRJklrwADCxSZ2JZT1JkjRKtZOsuANYrVuBSJIkteAcYJeIWLpRYURMAnYBftjTqCRJUke1k6w4HdghIlbvVjCSJElNHAX8Drg+IvaIiCkRMbF83BO4jqKTTW9dlSRpFGtn6NKLgHcD10TE14HfAg8BWV8xM+/tTHiSJGk8i4h5NGhrUAxbevYA818DPItDtEuSNGq1cxK/m6KxEMAJg9TLNpcrSZI0kKtonKyQJEljWDtJhbOwsSBJknooM6dVHYMkSeq9lpMVmTmji3FIkiRJkiQB7XWwKUmSJEmS1HVD6lsiItYD1geWzMxGnVtJkiR1TUTsCGwMTAEmNqiSmblPb6OSJEmd0layIiI2phjCdJOa2WeXZVsBlwC7ZeZFHYtQkiSpFBFTgYuBDSg6/R5IAiYrJEkapVpOVkTEa4E+YALFaCCvBbarqXIVMAfYhWKYU0mSpE47EdgQ+D5F59/3Ay9VGpEkSeq4dq6sOAJYBHhTZt4aEUdQk6zIzIyI3wCbdThGSZKkfu8ELs3Mj1YdiCRJ6p52Oth8F3B+Zt46SJ17gVcPLyRJkqQBvQjcXHUQkiSpu9pJVkwC/tbC8hYZejiSJEmDugZ4XdVBSJKk7monWfEIsE6TOhsC9w09HEmSpEEdDrwjIj5YdSCSJKl72umz4kpg94hYNzNvry+MiM0obhU5uVPBSZIk1crMmyLiXcD/RMS+wI3Ak42r5tG9jU6SJHVKO8mKY4BdgasiYiZl3xQRsSHwDooOOP8BHNfhGCVJkgCIiGUo2iTLAVuVUyMJmKyQJGmUajlZkZm3R8T7gf8CTipnB/DH8vEJYOfMvLfjUUqSJBWOB6YBlwNnAw/g0KWSJI057VxZQWb+IiLWBPYGNgeWp7j08jrgB5k5p/MhSpIkvew9wLWZuXXVgUiSpO5pK1kBkJlPACeUkyRJUi8tDlxbdRCSJKm72hkNRJIkqWo3AWtVHYQkSequtpMVEbFnRFwREXMi4qXy8YqI2LMbAUqSJNU4GtgxIt5WdSCSJKl7Wr4NJCImAudR3CsaFJ1ZPUrRb8V0YFpEfADYJTNf7EKskiRJqwAXA1dGxDnADTQeupTMPKuXgUmSpM5pp8+KQ4AdKTrTPAT4dWbOi4iFKIYuPYYikXEw8OVOBypJkgScQTEsaQB7lVPW1YlynskKSZJGqXaSFXsBdwLTMvOF/pmZOQ/oi4hpwJ+AGZiskCRJ3fHhqgOQJEnd106yYgrw7dpERa3MfD4iLgA+3ZHIJEmS6mTmmVXHIEmSuq+dDjYfACY2qTOxrCdJkiRJkjQk7SQrzgF2iYilGxVGxCRgF+CHnQhMkiRJkiSNT+3cBnIU8Drg+og4CrgKeBhYGdgKOAy4nmJIMUmSpI6LiLtbrJqZuXZXg5EkSV0zYLIiIuaxYO/aUPSwffYA818DPDvYciVJkoZhIRq3T5YBJpV/PwA4jLokSaPYYEmFq2jcGJAkSapEZq4xUFlEoKrKLQAAIABJREFUrAOcCLwK2KZXMUmSpM4bMFmRmdN6GIckSdKwZOadEbEzxVDqRwCHVBySJEkaonY62JQkSRrRMvM54JfA7lXHIkmShs5khSRJGmteAiZXHYQkSRq6tjvCjIgdgY2BKcDEBlUyM/cZbmCSJEntiogVgPcB91UdiyRJGrqWkxURMRW4GNiAYuSPgSRgskKSJHVcRBw+QNHCwGrAThQjg9hfhSRJo1g7V1acCGwIfB84C7if4jJLSZKkXpnZpPwp4MuZ+Y0exCJJkrqknWTFO4FLM/Oj3QpGkiSpiekDzJ8HPA7clpn+mCJJ0ijXTrLiReDmbgUiSZLUTGb+quoYJElS97UzGsg1wOu6FYgkSZIkSRK0l6w4HHhHRHywW8FIkiTVi4iFhjJVHbckSRq6lm8DycybIuJdwP9ExL7AjcCTjavm0Z0KUJIkjXsvDuE1yRCGaJckSSNDO0OXLgMcAywHbFVOjSRgskKSJHXKfRTti1YsCSzfxVgkSVIPtPOLw/HANOBy4GzgARy6VJIkdVlmrtGsTkRMBP4d+FI5a3YXQ5IkSV3WTrLiPcC1mbl1t4KRJElqV0TsSnH155oUt6geBJxYaVCSJGlY2klWLA5c261AJEmS2hERWwKzgDdTXO15InBUZj5eaWCSJGnY2klW3ASs1a1AJEmSWhER6wBfA94HBHAe8IXMvLvSwCRJUse0M6zX0cCOEfG2bgUjSZI0kIhYLiJOAP4E7AxcB2yZmR8wUSFJ0tjSzpUVqwAXA1dGxDnADTQeupTMPKsDsUmSJBERiwCfAw4BlgHuoriS4qeVBiZJkrqmnWTFGRTDhgWwVznVDyMW5TyTFZIkqVNuB1YH5lAkLU7OzLnVhiRJkrqpnWTFh7sWhSRJ0sCm8soPJgcAB0REs9dkZk7tdmCSJKk7Wk5WZOaZ3QxEkiRpEAEsV06SJGmMa+fKCkmSpJ7LzHY6BJckSWOAJ39JkiRJkjSitHxlRUS0OiRYZubaQ4xHkiRJkiSNc+3cBrIQC47+AcUQYpPKvx8AXhxuUJIkSZIkafxqp4PNNQYqi4h1gBOBVwHbDD8sSZIkSZI0XnWkz4rMvBPYGVgVOKITy5QkSZIkSeNTxzrYzMzngF8Cu3dqmZIkSZIkafzp9GggLwGTO7xMSZIkSZI0jnQsWRERKwDvA+7r1DIlSZIkSdL4087QpYcPsozVgJ0oRgY5pANxSZIkSZKkcaqdoUtnNil/CvhyZn5j6OFIkiRJkqTxrp1kxfQB5s8DHgduy8yXhh+SJEmSJEkaz1pOVmTmr7oZiCRJkiRJEnR+NBBJkiRJkqRhGfTKiogYUjIjM+cNLRxJkiRJkjTeNbsN5MUhLDNbWK4kSZIkSVJDzZIK91EkH1qxJLD88MKRJEmSJEnj3aDJisxco9kCImIi8O/Al8pZs4cdlSRJkiRJGreG1cFmROwK3AocCwRwELB+B+KSJEmSJEnj1JD6loiILYFZwJuBl4ATgaMy8/EOxiZJkiRJksahtpIVEbEO8DXgfRRXUpwHfCEz7+5CbJIkSZIkaRxqKVkREcsBRwD7AosAvwH2z8zruhibJEmSJEkahwZNVkTEIsDngEOAZYC7KK6k+GkPYpMkSZIkSeNQsysrbgdWB+ZQJC1Ozsy5XY9KkiRJkiSNW82SFVOBpOif4gDggIhotszMzKkdiE2SJEmSJI1DrfRZEcBy5SRJkiRJktRVgyYrMnOhXgUiSZIkSZIEYDJCkiRJkiSNKCYrJEmSJEnSiGKyQpIkSZIkjSgmKyRJkiRJ0ohiskKSJEmSJI0oJiskSZIkSdKIYrJCkiRJkiSNKCYrJEmSJEnSiGKyQpIkSZIkjSgmKyRJkiRJ0ohSebIiIjaIiCsi4pmIeCAijoqICVXHJUmSxg/bI5IkjSwLV7nyiFgWuBy4BdgJWBuYRZFEObTC0CRJ0jhhe0SSpJGn0mQF8AlgcWDnzHwK+GVELA3MjIhvlPMkSZK6yfaIJEkjTNW3gWwHXFrXCPgRRYNhq2pCkiRJ44ztEUmSRpiqkxXrAbfVzsjMe4FnyjJJkqRusz0iSdIIU3WyYlngiQbzHy/LJEmSus32iCRJI0xkZnUrj3gROCAzT6ibfz9wRmZ+qcFrPg58vHy6LnB7h8NaAXisw8scK9w2g3P7DM7tMzi3z+DcPgNrtG2mZuaKVQQzGnWgPfI64E9dD1TgsaCX3Na95fbuHbd176ybmUsN9cVVd7D5ODCpwfxlaPwLB5l5GnBatwKKiN9l5qbdWv5o5rYZnNtncG6fwbl9Buf2GZjbpiOG1R7xM+gdt3XvuK17y+3dO27r3omI3w3n9VXfBnIbdfeCRsRqwKuou3dUkiSpS2yPSJI0wlSdrLgE2CYiai8N2Q14FvhVNSFJkqRxxvaIJEkjTNXJilOB54HzI+Jfyvs/ZwLfrHBM867dYjIGuG0G5/YZnNtncG6fwbl9Bua2Gb7htkf8DHrHbd07buvecnv3jtu6d4a1rSvtYBMgIjYATgK2oLgv9HRgZmbOrTQwSZI0btgekSRpZKk8WSFJkiRJklSr6ttARoSI2CAiroiIZyLigYg4KiImVB3XSBARMyIiG0yfqDq2XouIdSLiuxHxh4iYGxF9DepERHwxIu6LiGcj4qqI2LiCcHuuxe0zu8G+9FAF4fZUROwaERdGxP0R8XRE3BARuzeo97GIuCMinivrvKuKeHutle0TEX0DHIsWqyruXomIXSLi2oj4e7lv3B4Rh0bEIjV1xu2xpyq2HXqjlf1fnRURC0fEF8rz0fMR8beIOL7quMaiiHhvRPyx3M5/jYjPVx3TWNCsTRoRq0TEsWX50+W588yIeHVFIY9a3W7/Vz10aeUiYlngcuAWYCdgbWAWRSLn0ApDG2neSdHRWL+7qwqkQhsC2wPXAQM1kr4AHAYcSNGD/OeByyPidZk51v8pb2X7AJwDfLvm+QvdDGqE+DzwV+A/KMb13h44JyJWyMxvA0TEBynum58JXA18GLg4IjbLzD9VEnXvNN0+pf8Fvlj32ud7E2Kllqd478dS3J7wZor9ZDLwmbLOeD729Jxth55qZf9XZ/0AeBdwJMXxZDVgg0ojGoMi4q3A+cD3gQOAtwBfj4h5mfmtSoMb/Zq1Sd8EvI/idr//A1amOK5cW543n+5RnGNBV9v/4/42kIg4BDgImNrfiVZEHER5Iqywo88RISJmUJy0lhrvX9yIWCgz55V/nweskJnTasoXAx4GZmXmUeW8VwGzge9m5phuwDbbPuX82cB5mXlA7yOsTvlP92N1884BtsjMNcvntwPXZOZHyucLAX8A/pCZ/9brmHupxe3TBzyWmbtUEOKIExFfAT4NLAssyjg+9lTBtkO1avf/HO8N2Q6LiG2Bi4A3ZOYtVcczlkXEpcDimfmOmnnfBGZQHEfGw485XdFCm30S8HRmvlQz77XA7cCMzDyzxyGPWt1u/3sbCGwHXFrXsPgRsDiwVTUhaSTq/yIOYktgaeDHNa/5J8VJf7suhjYitLB9xq36f8RLNwErAUTEWsBrmX/fmQf8hPGx7wy6fdTQ33nlF4xxfeypiG2HatXu/+qsjwBXmqjoiY0prtCqdRlFEnqL3oczdjRrk2bmE7WJinLeX4BnsO3Rlm63/01WwHoUl7i9LDPvpdhZ16skopHproh4qbxXdN+qgxmh1gPmAnfUzb8V96VaH4mIFyLiyYg4LyKmVh1QRbakuIQcXtk/bqurcyuwXESs2LOoRo7a7dNv67J/gGci4tKIeH0VgVUlIiZExBIR8TZgP+A75a/KHnt6z7ZDjw2y/6uz3gL8JSJOioinyuPt+d7L3xWLseCl8P23Nq7f41jGvbJNsQQLtj3UGUNq/4/7PisospdPNJj/eFk23j1IcR/09cAEYHfg1IhYIjPtbGl+y1JcUlY/zN3jwBIRsYiX9HEBxT1tf6M4ER8B/DoiNsrMJyuNrIei6DhzJ4pfsOCVY039sejxmvJHexDaiNBg+wD8CjgTuBOYCnyJYt95Q2bO7nmQ1fgnxS0fAGdR9E8BHnuqYNuh9wba/9VZkyluQ/gD8EFgKeAbwH9HxOYmiDrqTmCzunlvLh+X63Es41p56+0JFEn/yyoOZywacvvfZEWh0YE3Bpg/rmTmpcClNbMuiYhFgUMj4gQv/V/AQPvSQGXjSmZ+tubpryPiWuD3FJ1JjovOpCJiDYpOhi7IzDPqiuv3kXG37wy0fTLziJpqv46Iyyl+2f5cOY0HW1L86vNm4HDgJOBTZZnHnt6z7dBbg+3/6pwop50y8+8AEfEgRcL4ncAVFcY21pwKfCciPgacR7Fv71+W1Sef1V3HUNx6s1Vmvlh1MGPNcNr/3gZS/AoyqcH8ZWj8q4mKA+pywBoVxzHSPA4sFQsOXTcJeMaD34LKUS5uB95YdSy9EBHLAZcA9wK1nWb2X0FRfyzqfz4ujkWDbJ8FlCNcXMM42XcAMvPGzLw6M79JcRn8JyNibTz2VMG2Q48Nsv+rsx4Hbu5PVJSuprhdwRFBOuv7lAkLYA7FyCBHlWUPVxXUeBMRn6K4UmvvzPy/quMZD9pp/5usKH6Zm+/+0ohYDXgVC94/rvn569H8bqO4VWaduvkL3NusBYz5fSkilgAupugUboeyA8R+/ftH/b3u6wFzMnPM3wLSZPsMZszvOwO4sXxcE489VbDtUK3a/V+ddesA8wPwatoOysy5mfkZYEXg9RTDZ15XFl834AvVMRHxforhNA/KzHOrjmccatqGM1lR/Iq3TUQsVTNvN+BZikvetKD3A48B91QdyAhzLfAUsGv/jPIfsB0p9jPViYjXAesCN1QdSzdFxMIUI3u8BtguMx+pLc/Mu4G/MP++s1D5fMzvO822zwCvWRl4K2N83xnEW8vHv+Kxpwq2HapVu/+rsy4GXh8RK9TMewcwkaIfC3VYZj6emTdn5tMUtzZdm5kmPbssIqYBPwROyszjKg5nXGmn/W+fFcXlV/sB50fE14G1KMZJ/6bjpENE/JSic80/Uvxyt1s57Tfe+qsoG//bl09XBZaOiF3K5z/PzGci4mvAYRHxOMWva5+nSAp+u+cB91iz7QNMp7i0/2LgAYpfJQ+luOT/jJ4G23unUGybz1KM7rF5TdlNmfk8xXHn/5VjUV8D7E3xz/sevQ21EoNuH4oT2jEUCY17gNWBQyh+5RvzfZ1ExC8ohrf7M8V9zG+luK/53My8q6wzbo89FbHt0COt7P/qqNMo9u2LIuKrFB1sfh24PDOvrjSyMaY8172N4t79pSk6sd+mnKdhaKFNOhX4GcX58ty6dsejHlta1+32f9ipL0TEBhQdNW1Bca/p6cDMBj2rjzvlier9wGoUlwDeAnwrM8+uNLAKlB3/DfQrzpqZOTsiAvgi8ElgeeB3FImdm3oSZIWabR+KE/HxFJc6TgL+DvwC+GJmPtCDECtTJiAGGqJpzf7RLMpOtg6m+L79GTgwM8d8Z2bNtg/wIvCfwCYU36t/AH3Al8bDr08RcTTwPop+gl4C7gZ+AJza3x/FeD72VMW2Q2+0sv+rsyJiHeBEYCuKviouAP4jMx8f9IVqS0S8iSLxuT5F8v3XwBcy8+ZKAxsDWmiTTqM4jjRyZmbO6HhQY1S32/8mKyRJkiRJ0ohinxWSJEmSJGlEMVkhSZIkSZJGFJMVkiRJkiRpRDFZIUmSJEmSRhSTFZIkSZIkaUQxWSFJkiRJkkYUkxUViYi+iHDc2CGKiP0i4paIeDYiMiI+V3VM3RQRM8v3Oa2L65hRrmNGt9bRDWXMfVXHoe6JiI+Un/Ob6+aPmM8+Ii6KiLsiYpGqY5HaYXtkeGyPdGUdtkc0Itke6T2TFcNQ7pi10/MR8WhE3BgRp0fEdhExoUvrnh0Rs7ux7JEuIj4InAA8B3wLOBK4rtKghmm0npg19oy0Y0tELAl8GbgoM6+vOp5BHAasCexXdSAaf2yPVMP2iNQ9I+3YYnukGgtXHcAYcWT5OAGYBGwIfAjYB/hdROyZmX+pe81ewBK9C3FMeU//Y2Y+UGkkY8t/UzSyHqw6EKnGfsAqwNeqDmQwmfn7iPgF8KWI+E5m/rPqmDQu2R7pLdsj3WF7RCOR7ZEKmKzogMycWT8vIlYGvg3sClweEZtm5iM1r7m3dxGOOa8GsGHQWZn5JPBk1XFI/cpfgj8B3JGZ11YdTwvOBLYDdgdOrzgWjUO2R3rO9kgX2B7RSGN7pEKZ6TTECchiEw5YvhDwv2W9b9WV9dW/Fghgb+Ba4FGKywrvAy4FdivrTOtfb4PpjJplvRf4f8BfgH8CTwM3UGQFF2oQ6xnlMtYA9gVuLtf/MHAasMwA73EKcCJwR1l/DnA9cNgAdU8C7gaeB/4OXAhs1uL2njnQe6/7TPqAyRRfzvuBucCMmjqrACcDs4EXym19PvCmBuucUS5zBvBu4NfltnwU+AEwqay3CXAx8HhZfiGwRovvq2+Qz3SNuvc+Ddil3MbPlNv7R8CqAyx7OeAY4FbgWYqT/xXA1oO917r5s8tpaeCb5d8vAjNbeG8BfBa4pdw/7i/3gWX6l1tXfxngQOBK4G81n8+FwOaDfA/76ua9GjgcuAZ4qFzOA8A5wPoNlvGzcjn/3qDs6LLs9PL5tuXz7w8Qz6LAY+W0aIv7wHrA98tt8jzwSLmvfXKAumdQHBuep/iOngOsO5zvNS0eW4YRw1rAvwN/LPfFvha2S/+2PrrVz76cfyAwr/z8l2vwXd6B4jj7T4rv7HnAawZYxxLAwcDvgH9QfL9vpTjurVxXd7Hyvf2mlc/dyalTE3XnwgbltkcWrGt7ZMF19A3yma5R996nYXuk0fewr26e7ZE2v9fYHrE9Uvteqg5gNE/UnZgGqPOust7DQNTM76t/LfDVsu7dFCevr1KcgP4EnFfWWYPiRPFEOc2smd5bs6zbKA7IZ1NcrvQd4PZy+Wc3iLP/C/xjihPI/wNmATeW869s8JpNKU7wCfwK+DrFrzdXAHPr6r6R4mA5D7gEOK5c5xPlwWX7Frb3tPJ9zi7X+fJ7r/tM/ljW+VMZzwnAdmX5mhQnqCzjPKZ8r8+X03vq1jmjrHs+xQnm/DL2a3mlIbI5xUHmF2XZpWXZn2nQEGvwvmbwysnpZ3WfaX/jY2bN5/Nc+XgscFU5/1bqTkTAVOCvZflVwPEUJ4QHys/hYwO81xl182eXr/kdxb55Wvk+927hvZ1SLvN+ioPpcRQN1uvLebPr6m9ebufLge9S7LvnUByQXwS2HeB72Fc374MUjaf/ofgufb3mM3waeENd/eWAe8ptu0nd93du+VkuUc4L4M7yM1+g0QzsUcZ0XIvHkR3KWOeW8R5D8X29FvhrXd1ty7ovlu/nG+X2eY7ie/vGoX6vaf3YMtQYLiqX+8Pyc/1KC9vmuPK12wxyDO6reb5QuZ/1f2cXa7B/X1jG/mOKY+zPy/l/p65xAywL/L4sv43iWHJsueyngWkNYrq6/Cwb/kPl5NSNCdsjtkdsjzR7b7ZHmm8j2yMDbxvbIxVNlQcwmidaaxwsWu6ICaxZM7+v/rXlzvm3/oNQXdkKdc9nU3dgrStfu8G8hSguC0rgLXVl/V/ge4HVa+YvzCsnoDfXzF+EV048ezRY12p1y7izPHhsVVfv1RQniQdpPeu7wLar/0yAs4CFG5T3n7i/VDd/S+Cl8jNYsmZ+/wHlpdrYy235y7JsDrBn3fK+V5bt1OJ76l/PjAHKZ5blTwEb1ZWdU5Z9oMF2mgd8sG7+pPKA9yw1mdiBYuCVxtjlwKva+H68vXzd7ZSNnJp9p3+fml33mmXq9/Vy/hSKBsqtA3zmfXXzVgKWalD3DRQH9UsalG1J8V39C7BkuYwHKU6EG9bVPaBc72cG2j+B17awjVagOKG+UP/d6H/fNX8vS5F1fwzYoK7ehuX7urFu/hm08b2u+bwbHluGGcP91BwDW9yHritfu/wA5S9/9hS/Ivy0nPdt6hrmNft3suA/AZ8t518xwHfrOw2WtxSNG4fHl69p+g+Pk1Onpv59u0kd2yO2R1p5T/3rmTFA+Uxsj9gesT0y4GeP7ZGOTpUHMJqn/h2thXoP1X8JGbhx8FdaOEkO9gVu8ro3lrEcXje//wv80Qav+XD9gRB4fznvghbWuVNZ99gByvu/mC19mRptu7rP5HlgpQZlU8rye4CJDcrPLsv3qpnXf0Bp9OvPXmXZVQ3KtirLjmjxPfWvZ8YA5TPL8i83KJtOXeac4iSYwE+afCafahYDrzQO3tDKe6l53en127Om7K00aBw0WV5/hnr1uvkLNA6aLOdCioZqo33gC+XyfghcNsh3YnmKxtXNdfPXpe4Xgiax7F/WP6GFuv3fk08PUN5/UtqgZt4Zg7yHBb7XNZ93w89lmDF8tp39p3ztA8ALg5QnxfFgOYpfEOYBBw9Qt3//vqJB2QSKf2ASmFrOW4niF4kHaK9RfHC5nE+0+36dnIY6YXvE9ojtkcHek+2R5rHYHhn8PdseqWiyg83eiPIxm9T7IcU9VH+OiJ9QXMr4myw6GmpvhRHLU9wntT3FvVmvqquy6gAv/V2DefeVj8vWzNu8fLykhXC2KB+nRsTMBuWvKR/Xp7gEarhmZ03nYTU2KR9/nZkvNii/Evi3st5ZdWWNtkt/h1o3NCi7v3yc0iTWdrX6+fRv82UG2OYrlo/rt7je5yguZ21H//a+ukHZdRS/Di0gIt5KcRLaguIAXT9O9KoUmflBRcQOFJ0hbUrxi0H98W4FFuxp/OsUl/fuUT7/r8xcoGOizPx7RPwY2CsitsxXOlv6ePl4arP4SkP5Hr1hgM/0teXj+hSXXNdqdb/pZgxDGeZreYpfTgazMsW9oGsBH8rMHzap/6v6GZk5NyKuBtam2G/vATaj+MXyqmyvJ+055eMKbbxG6hXbIwXbI8Nne8T2iO2R+dke6QKTFV0WEYtRZNmg6JhnMP8B3AV8hCKj+gXgpYj4ObB/Zt7Z4jonAb+luB/yeooT3RyKg/EkigPvogO8/IkG8/oP4rVjtE8qH++nueXLx12b1FuyhWW14qEB5i9TPg40FFb//EkNyho10F5qoWziAOsaqlY/n/5t/u5yGkir2/yRLNO0bejf3g/XF5QH47/Xz4+I91F0LvQcxWWtd1HcizmP4qS9FQPvu7XL2Y/ifr7Hy+XcS3H5ZFJ09vaGRsvJzIyI/wa2KWd9a5DVnELxa9a+wLURsShFh3SPUNzr24qhfI8+1qReo8+01f2mmzEM9L0czLMUl1MOZjJFZ2t/o+gErJkF9sdSf3z9+207n02txcvHZ9t8ndRVtkcA2yOdZHvE9ojtkfnZHukCkxXd9zaK7fxwZs4erGJmzqU4oJ0QESuVr/0gxUl1w4jYMDOfb2GdH6VoGByZdcOYRcQWFI2D4eo/2Az0i0it/pPnTpl5YQfW3cxAJ7H+OP5/e+ceY1dVhfHfN7HlGRMFSUGKVUGUWt9gq0im0CASREK0ChpTMJGiRJuqNVoNGI3xQQKpGMLDWKNpMIgVG+KDkA4kAiU82iCPiEJpEGMpYCwZAW2Xf6x9O7dnzn3MzL1zp833S25O5u599tlnn332/Wbvtdae0yL9yEq+fZnGPXwxItb0oLyJCgNIf1bImebHmxPKFlCHMX7g/TbpL/meiHikcs41pDhoi6RXAN8iB/t3RcQ/KumLak/MtOPIIErPkz8S10s6KSJerOaNiE2S7geWSlpBbhF1GPD9iHi5Uz0Lze/Rgx3yNp7p2yNioqtKvWIqdZhMH9oOHCdpVovVR4AtpInvWuAOSadGxOMt8kL2xzoa40LjHicyxjXTEFB1q6nGDBLrEeuRQWA9Yj3SD6xHOrNf6JGhQVdgf0bSELC6/LluIudGxPaI+HVELCXNAd8IvLUpyy5az0AeW4431aR1HFy75O5y/NAE8n6gR9eeLA+U48nlB6TK4nK8f5rq08yucpzIrHI7ZkKb72nvmrSF1E+WHgs8XCMMhlqUU8fh5Cz0nTXC4FDST3ocZSXil6SJ8ifIKNgLaL+acTU50/5p0uQygOu6rCfMzPeo3dgy3f2qIUCOb5cpIn5BPrOjSIHwpjbZx42BRaw2+lej395DrqCdIqlqtt6ON5fj5gmcY0xfsR4Zl9d6pDXWI4n1SOe81iMVrEd6jycr+kRZibiBNBXbRm5J0y7/AZJOk6TK97MYM9scbUp6FniNpIMYz9ZyHK6U9U7ga93dQUc2lOucLem8aqKk5tm/m0nzuc9LOrOuMEmLJB3co7rVEhFPkSZ484AVleu/l/QLfB5Y3896tKBhgnhMLwqLiHtJE7RzJV1Yl0fSgtJP+0XDz3a1pIYpG5Jm0/p92ErOXB/VlF/ApcAJXV53O/muvLuIgUY5s8iVwla+e5eT/oE/iIg/lmv+CbhI0tIW56wjZ75XkT86t0bE37qsJ2Q0/H8DF0s6pZooqdnH+Kfk7Pqlkk6qyTskaXgC125Fu7FluurQYKQcF7bLBBARvyID7R0O3C5pfousp0o6q/LdJeQ/YBsj4slS3jPkGH4kcHkRqHuQdGhzv25iIRmd/M+d6mzMdGA9Yj0yQaxHkq1Yj+zBesR6ZFDYDaQHaCywyxA5gzqfnBWbTc6GfTIidnQo5iByK6atkjaRAVUOJP373gL8tjK7exsZcOX3ku4gI05viYgN5KD8FeBKSYuBx8igUWeR+/F+fEo3DETEy5I+RkYoXifpInKW88BS39Mo/Ssi/ivpXHKbrlsk3UnO8o0Cc8t9vIF8CUer1+oxy8kB/4eSTicD/cwlTVt3AxdExM4+16GOu8h7XyHp1Yz5sf1oMgHNCueTq2A/UfpMbiIH9qOBt5ErY4vok3lYRNwu6Vpyhv8hSTeRW3F9mPxBbeyv3swVZDCoB5q5Zed6AAAD7ElEQVTyv58UBhvKuZ2uu1vSGtLH+kFJN5Pv4mJSaG9kbNUKAEnnkD8Qm4BvlHJ2FeG7GbhO0r1Vc76IGJX0M+AL5atrOjbM3ufvkHQ+6Re7UdLvyNn7V5LPaC5pQt0IovVRUrzeLek2cr/13aSoXESa/HXyqexEy7FlGuvQ4DfkStIHSdPKtkTEBkkfKfUbkbQkIrZUsm0A1it9gf9K+gufSfrRf66S9xLyPVkODEv6A2kW/PpSp7MZEzBIOp5sh2sn4VNtzJSxHrEe6QHWI4n1iPVIM9YjgyJmwJYk++oH9uyR2/i8RM5g3UeaXp1BZS/cpnNHaNruigx8tIqMwruNDOjzDPmDuxyYXTn/ENLk6ykyME0Aa5vSTyC3RNpOBgS6j/QdnVfNW/KvLd/Pq6nrcEm7rCbtGDKwzxPkS/MsOcCursl7BPA9coZvlNwD+TFyYPwUNfuQd9N2Nc9kpMP5ry1t92Sp8w5yEDqxJu8yWmzh1aFdatu5Q73OIEXCC019al5Ju6z8PTyRa5F7L3+9PP8XyCA7TwC3kD/ah3S6Vya5LV05d4gM1PYo+X48DfyY9L/cCWxu0eabS7/dQQ70C1q1Qd0zJ4XpSjIC9H9If9GfA6+r9vXSh58jhdO4fbcZ21btHirvYUlvbMv2dLd9uKaM+aSo/3vpk/8ko0R/tsXzvop8d14kV0IeLfd3zlTfazqMLb2sQ5dts75c41Xdvu/l3naW53pitX+T/yjdVfrYv0gT9dp96Et7rCZF22gp92FStBxRyfvdco13TOZe/fFnsh+sR8B6xHqk/T1Zj3TXTtYjrdvGemQAH5UbMsaYaUMZOOovwA0RMc5sd19C0jLSHPE7EfHNAVdnv0PS+8jVx5URccUUyllGPqcLImJtb2q3V/kHkIHbHomIJb0u3xhjTO+xHjHdYj0yGByzwhjTNyTNqfGtO5ixIFGD8MftGcrAaCvJGf8JmVya7ojcM/5G4Kv99iOfIheTEby/NOiKGGOM2RvrETNVrEcGg2NWGGP6yQrgPEkj5L7xc0j/4aNJE+MbB1e1ySPpZDKA1TBpEnpVZMA00x++DFxI+mY+NOC6tOIl4DMx3ifVGGPM4LEeMb3AemSa8WSFMaaf3Er6UJ5OBpP6H2luuQa4MvZdP7QlZHTu50h/8FWDrc7+TURsI32EZywRcfWg62CMMaYl1iNmyliPTD+OWWGMMcYYY4wxxpgZhWNWGGOMMcYYY4wxZkbhyQpjjDHGGGOMMcbMKDxZYYwxxhhjjDHGmBmFJyuMMcYYY4wxxhgzo/BkhTHGGGOMMcYYY2YUnqwwxhhjjDHGGGPMjOL/0w6q6Ntr0O4AAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 1296x432 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "IABm_agn = [5.42589059]\n",
    "SAa_agn = [19.76121694]\n",
    "SABbc_agn = [20.45551386]\n",
    "#SAcd_agn = [0.00059599]\n",
    "SABcd_agn = [28.89665726, 5.73554442]\n",
    "#SB_agn = [0.00497529]\n",
    "SBd_agn = [2.72717475]\n",
    "\n",
    "SABd_neb = [4.67216988]\n",
    "SABbc_neb = [10.47797539]\n",
    "SABc_ysg = [13.24554343]\n",
    "SBd_ysg = [7.6589899]\n",
    "\n",
    "histo_class_morph_others=plt.figure(1, figsize=(18,6))\n",
    "\n",
    "plt.subplot(1, 2, 1)\n",
    "plt.hist([IABm_agn, SAa_agn, SAcd_agn, SABcd_agn, SBd_agn], normed=False, bins=15, edgecolor='black', stacked=True, color=['crimson','dodgerblue','gold','darkgray','darkviolet']) #histogram of data\n",
    "plt.tick_params(axis='both', which='major', labelsize=15)\n",
    "plt.gca().legend(('IABm', 'SAa', 'SABbc','SABcd', 'SBd'), fontsize=15)\n",
    "plt.ylabel('Number of AGN counterparts', fontsize=20)\n",
    "plt.xlabel('Distance from their galaxy center (kpc)', fontsize=20)\n",
    "plt.yticks(np.arange(0, 4, 1))\n",
    "#plt.xticks(np.arange(0, 22, 2))\n",
    "plt.grid(True)\n",
    "\n",
    "plt.subplot(1, 2, 2)\n",
    "plt.hist([SABd_neb, SABbc_neb, SABc_ysg, SBd_ysg], normed=False, bins=10, edgecolor='black', stacked=True, color=['darkviolet','gold','forestgreen','darkgray']) #histogram of data\n",
    "plt.tick_params(axis='both', which='major', labelsize=15)\n",
    "plt.gca().legend(('SABd (Nebula)', 'SABbc (Nebula)', 'SABc (YSG)', 'SBd (YSG)'), fontsize=15)\n",
    "plt.ylabel('Number of counterparts', fontsize=20)\n",
    "plt.xlabel('Distance from their galaxy center (kpc)', fontsize=20)\n",
    "plt.yticks(np.arange(0, 3, 1))\n",
    "plt.xticks(np.arange(0, 18, 3))\n",
    "plt.grid(True)\n",
    "\n",
    "histo_class_morph_others.savefig('histo_class_others.png',dpi=400)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 456,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from collections import Counter\n",
    "import matplotlib\n",
    "matplotlib.rcParams.update({'font.size': 15})\n",
    "\n",
    "galaxies = [] # Defining the array\n",
    "\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/observed_galaxies.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        galaxies.append(row[0])  \n",
    "\n",
    "galaxies_det = [] # Defining the array\n",
    "\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/observed_galaxies_det.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        galaxies_det.append(row[0])  \n",
    "\n",
    "#print pd.Series(galaxies).value_counts()\n",
    "#print pd.Series(galaxies_det).value_counts()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 537,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x864 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib\n",
    "matplotlib.rcParams.update({'font.size': 20})\n",
    "obs_galaxies = [] # Defining the array\n",
    "num_obs = []\n",
    "\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/obs.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        obs_galaxies.append(row[0])\n",
    "        num_obs.append(float(row[1]))\n",
    "\n",
    "det_galaxies = [] # Defining the array\n",
    "num_det = []\n",
    "\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/det.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        det_galaxies.append(row[0])\n",
    "        num_det.append(float(row[1]))\n",
    "        \n",
    "galaxies_plot = pd.DataFrame({'ULXs Observed': num_obs,'ULXs with detected CP': num_det}, index=obs_galaxies)\n",
    "barplot = galaxies_plot.plot.barh(figsize=(12,12), color=('mediumorchid','indigo'))\n",
    "fig_gal = barplot.get_figure()\n",
    "fig_gal.savefig('histo_galaxies.png',dpi=400)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 538,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x864 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib\n",
    "matplotlib.rcParams.update({'font.size': 20})\n",
    "obs_galaxies1 = [] # Defining the array\n",
    "num_obs1 = []\n",
    "\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/obs_1ulx.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        obs_galaxies1.append(row[0])\n",
    "        num_obs1.append(float(row[1]))\n",
    "\n",
    "det_galaxies1 = [] # Defining the array\n",
    "num_det1 = []\n",
    "\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/det_1ulx.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        det_galaxies1.append(row[0])\n",
    "        num_det1.append(float(row[1]))\n",
    "        \n",
    "galaxies_plot1 = pd.DataFrame({'ULXs Observed': num_obs1,'ULXs with detected CP': num_det1}, index=obs_galaxies1)\n",
    "barplot1 = galaxies_plot1.plot.barh(figsize=(12,12), xlim=(0,3), color=('mediumorchid','indigo'))\n",
    "fig_gal1 = barplot1.get_figure()\n",
    "fig_gal1.savefig('histo_galaxies1.png',dpi=400)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 540,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x648 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib\n",
    "matplotlib.rcParams.update({'font.size': 15})\n",
    "telescopes = ['WHT', 'NTT', 'VLT', 'MMT', 'Palomar']\n",
    "obs = [112, 7, 14, 10, 5]\n",
    "det = [33, 6, 4, 3, 3]\n",
    "\n",
    "x = np.arange(len(telescopes))  # the label locations\n",
    "width = 0.4  # the width of the bars\n",
    "\n",
    "tel_obs, ax = plt.subplots(1, figsize=(12,9))\n",
    "rects1 = ax.bar(x - width/2, obs, width, label='ULXs Observed', color='cornflowerblue')\n",
    "rects2 = ax.bar(x + width/2, det, width, label='CP detected', color='gold')\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('Number', fontsize=20)\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(telescopes, rotation=0)\n",
    "plt.tick_params(axis='both', which='major', labelsize=20)\n",
    "plt.yticks(np.arange(0, 128, 8))\n",
    "ax.legend()\n",
    "\n",
    "tel_obs.savefig('telescopes.png',dpi=400)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 551,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x648 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib\n",
    "matplotlib.rcParams.update({'font.size': 15})\n",
    "types = ['E', 'I0', 'Im', 'IABm', 'IBm', 'S0', 'SA', 'SAB', 'SB']\n",
    "base = [1, 5, 3, 3, 5, 4, 0, 0, 2]\n",
    "a = [0, 0, 0, 0, 0, 0, 2, 1, 0]\n",
    "base_a = [0, 0, 0, 0, 0, 0, 2, 1, 2]\n",
    "b = [0, 0, 0, 0, 0, 0, 3, 2, 0]\n",
    "base_b = [0, 0, 0, 0, 0, 0, 5, 3, 2]\n",
    "c = [0, 0, 0, 0, 0, 0, 3, 10, 1]\n",
    "base_c = [0, 0, 0, 0, 0, 0, 8, 13, 3]\n",
    "d = [0, 0, 0, 0, 0, 0, 0, 3, 16]\n",
    "base_d = [0, 0, 0, 0, 0, 0, 8, 16, 19]\n",
    "a_b = [0, 0, 0, 0, 0, 0, 4, 0, 0]\n",
    "base_ab = [0, 0, 0, 0, 0, 0, 12, 16, 19]\n",
    "b_c = [0, 0, 0, 0, 0, 0, 11, 12, 0]\n",
    "base_bc = [0, 0, 0, 0, 0, 0, 23, 28, 19]\n",
    "c_d = [0, 0, 0, 0, 0, 0, 3, 21, 1]\n",
    "base_cd = [0, 0, 0, 0, 0, 0, 26, 49, 20]\n",
    "m = [0, 0, 0, 0, 0, 0, 2, 1, 2]\n",
    "\n",
    "x2 = np.arange(len(types))  # the label locations\n",
    "width = 0.5  # the width of the bars\n",
    "\n",
    "morph, ax = plt.subplots(1, figsize=(12,9))\n",
    "rects1 = ax.bar(x2, base, width, label='No suffix',color ='crimson')\n",
    "rects2 = ax.bar(x2, a, width, bottom=base, label='a',color ='dodgerblue')\n",
    "rects3 = ax.bar(x2, b, width, bottom=base_a, label='b',color ='darkorange')\n",
    "rects4 = ax.bar(x2, c, width, bottom=base_b, label='c',color ='forestgreen')\n",
    "rects5 = ax.bar(x2, d, width, bottom=base_c, label='d',color ='darkviolet')\n",
    "rects6 = ax.bar(x2, a_b, width, bottom=base_d, label='ab',color ='hotpink')\n",
    "rects7 = ax.bar(x2, b_c, width, bottom=base_ab, label='bc',color ='gold')\n",
    "rects8 = ax.bar(x2, c_d, width, bottom=base_bc, label='cd',color ='darkgray')\n",
    "rects9 = ax.bar(x2, m, width, bottom=base_cd, label='m',color ='black')\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('Number of observed ULXs', fontsize=20)\n",
    "ax.set_xlabel('Morphological type', fontsize=20)\n",
    "ax.set_xticks(x2)\n",
    "ax.set_xticklabels(types, rotation=0)\n",
    "plt.tick_params(axis='both', which='major', labelsize=15)\n",
    "plt.xticks(x2, ('E', 'I0', 'Im', 'IABm', 'IBm', 'S0', 'SA', 'SAB', 'SB'))\n",
    "plt.yticks(np.arange(0, 55, 5))\n",
    "ax.legend()\n",
    "\n",
    "morph.savefig('morph.png',dpi=400)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 552,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x648 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib\n",
    "matplotlib.rcParams.update({'font.size': 15})\n",
    "typesd = ['E', 'I0', 'Im', 'IABm', 'IBm', 'S0', 'SA', 'SAB', 'SB']\n",
    "based = [0, 2, 1, 1, 2, 0, 0, 0, 2]\n",
    "ad = [0, 0, 0, 0, 0, 0, 1, 0, 0]\n",
    "base_ad = [0, 0, 0, 0, 0, 0, 1, 0, 2]\n",
    "bd = [0, 0, 0, 0, 0, 0, 0, 1, 0]\n",
    "base_bd = [0, 0, 0, 0, 0, 0, 1, 1, 2]\n",
    "cd = [0, 0, 0, 0, 0, 0, 2, 4, 0]\n",
    "base_cd = [0, 0, 0, 0, 0, 0, 3, 5, 2]\n",
    "dd = [0, 0, 0, 0, 0, 0, 0, 2, 8]\n",
    "base_dd = [0, 0, 0, 0, 0, 0, 3, 7, 10]\n",
    "b_cd = [0, 0, 0, 0, 0, 0, 2, 4, 0]\n",
    "base_bcd = [0, 0, 0, 0, 0, 0, 5, 11, 10]\n",
    "c_dd = [0, 0, 0, 0, 0, 0, 1, 10, 1]\n",
    "base_cdd = [0, 0, 0, 0, 0, 0, 6, 21, 11]\n",
    "md = [0, 0, 0, 0, 0, 0, 0, 0, 1]\n",
    "\n",
    "x2d = np.arange(len(typesd))  # the label locations\n",
    "width = 0.5  # the width of the bars\n",
    "\n",
    "morphd, ax = plt.subplots(1, figsize=(12,9))\n",
    "rects1d = ax.bar(x2d, based, width, label='No suffix',color ='crimson')\n",
    "rects2d = ax.bar(x2d, ad, width, bottom=based, label='a',color ='dodgerblue')\n",
    "rects3d = ax.bar(x2d, bd, width, bottom=base_ad, label='b',color ='darkorange')\n",
    "rects4d = ax.bar(x2d, cd, width, bottom=base_bd, label='c',color ='forestgreen')\n",
    "rects5d = ax.bar(x2d, dd, width, bottom=base_cd, label='d',color ='darkviolet')\n",
    "rects7d = ax.bar(x2d, b_cd, width, bottom=base_dd, label='bc',color ='gold')\n",
    "rects8d = ax.bar(x2d, c_dd, width, bottom=base_bcd, label='cd',color ='darkgray')\n",
    "rects9d = ax.bar(x2d, md, width, bottom=base_cdd, label='m',color ='black')\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('Number of ULXs with CP', fontsize=20)\n",
    "ax.set_xlabel('Morphological type', fontsize=20)\n",
    "ax.set_xticks(x2d)\n",
    "ax.set_xticklabels(typesd, rotation=0)\n",
    "plt.tick_params(axis='both', which='major', labelsize=15)\n",
    "plt.xticks(x2d, ('E', 'I0', 'Im', 'IABm', 'IBm', 'S0', 'SA', 'SAB', 'SB'))\n",
    "plt.yticks(np.arange(0, 28, 4))\n",
    "ax.legend()\n",
    "\n",
    "morphd.savefig('morph_det.png',dpi=400)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 577,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x648 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib\n",
    "matplotlib.rcParams.update({'font.size': 15})\n",
    "classes = ['AGN', 'RSG', 'Stellar cluster', 'YSG', 'Nebula']\n",
    "I0 = [0, 0, 2, 0, 0]\n",
    "Im = [0, 1, 0, 0, 0]\n",
    "base1 = [0, 1, 2, 0, 0]\n",
    "IABm = [1, 0, 0, 0, 0]\n",
    "base2 = [1, 1, 2, 0, 0]\n",
    "IBm = [0, 2, 0, 0, 0]\n",
    "base3 = [1, 3, 2, 0, 0]\n",
    "SAa = [1, 0, 0, 0, 0]\n",
    "base4 = [2, 3, 2, 0, 0]\n",
    "SAc = [0, 2, 0, 0, 0]\n",
    "base5 = [2, 5, 2, 0, 0]\n",
    "SAcd = [1, 0, 0, 0, 0]\n",
    "base6 = [3, 5, 2, 0, 0]\n",
    "SABb = [0, 1, 0, 0, 0]\n",
    "base7 = [3, 6, 2, 0, 0]\n",
    "SABbc = [1, 1, 1, 0, 1]\n",
    "base8 = [4, 7, 3, 0, 1]\n",
    "SABc = [0, 4, 2, 1, 0]\n",
    "base9 = [4, 11, 5, 1, 1]\n",
    "SABcd = [2, 5, 3, 0, 0]\n",
    "base10 = [6, 16, 8, 1, 1]\n",
    "SABd = [0, 1, 0, 0, 1]\n",
    "base11 = [6, 17, 8, 1, 2]\n",
    "SB = [1, 1, 0, 0, 0]\n",
    "base12 = [7, 18, 8, 1, 2]\n",
    "SBd = [1, 2, 4, 1, 0]\n",
    "base13 = [8, 20, 12, 2, 2]\n",
    "SBm = [0, 1, 0, 0, 0]\n",
    "\n",
    "x3 = np.arange(len(classes))  # the label locations\n",
    "width = 0.5  # the width of the bars\n",
    "\n",
    "classes_morph, ax = plt.subplots(1, figsize=(12,9))\n",
    "class1 = ax.bar(x3, I0, width, label='I0', color='crimson')\n",
    "class2 = ax.bar(x3, Im, width, bottom=I0, label='Im', color='dodgerblue')\n",
    "class3 = ax.bar(x3, IABm, width, bottom=base1, label='IABm', color='forestgreen')\n",
    "class4 = ax.bar(x3, IBm, width, bottom=base2, label='IBm', color='darkorange')\n",
    "class5 = ax.bar(x3, SAa, width, bottom=base3, label='SAa', color='gold')\n",
    "class6 = ax.bar(x3, SAc, width, bottom=base4, label='SAc', color='darkviolet')\n",
    "class7 = ax.bar(x3, SAcd, width, bottom=base5, label='SAcd', color='darkgray')\n",
    "class8 = ax.bar(x3, SABb, width, bottom=base6, label='SABb', color='hotpink')\n",
    "class9 = ax.bar(x3, SABbc, width, bottom=base7, label='SABbc', color='yellow')\n",
    "class10 = ax.bar(x3, SABc, width, bottom=base8, label='SABc', color='yellowgreen')\n",
    "class11 = ax.bar(x3, SABcd, width, bottom=base9, label='SABcd', color='black')\n",
    "class12 = ax.bar(x3, SABd, width, bottom=base10, label='SABd', color='lightcoral')\n",
    "class13 = ax.bar(x3, SB, width, bottom=base11, label='SB',color='mediumblue')\n",
    "class14 = ax.bar(x3, SBd, width, bottom=base12, label='SBd',color='plum')\n",
    "class15 = ax.bar(x3, SBm, width, bottom=base13, label='SBm',color='r')\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('Number of detected counterparts', fontsize=20)\n",
    "ax.set_xlabel('Preliminary classification', fontsize=20)\n",
    "ax.set_xticks(x3)\n",
    "ax.set_xticklabels(typesd, rotation=0)\n",
    "plt.tick_params(axis='both', which='major', labelsize=15)\n",
    "plt.xticks(x3, ('AGN', 'RSG', 'Stellar cluster', 'YSG', 'Nebula'))\n",
    "plt.yticks(np.arange(0, 24, 3))\n",
    "ax.legend()\n",
    "\n",
    "classes_morph.savefig('classes_morph.png',dpi=400)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 516,
   "metadata": {},
   "outputs": [],
   "source": [
    "from astropy import units as u\n",
    "from astropy.coordinates import SkyCoord\n",
    "\n",
    "c1a = [] # Defining the array\n",
    "c1b = [] # Defining the array\n",
    "c1c = [] # Defining the array\n",
    "c2a = [] # Defining the array\n",
    "c2b = [] # Defining the array\n",
    "# Opening and reading the file\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/coords_galaxies.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        c1a.append(row[0])\n",
    "        c1b.append(row[1])\n",
    "        \n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/coords_dist.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        c1c.append(float(row[0])*1.0e3)\n",
    "                \n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/coords_ulxs.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        c2a.append(row[0])\n",
    "        c2b.append(row[1])\n",
    "\n",
    "coord1 = []\n",
    "coord2 = []\n",
    "sep = []\n",
    "\n",
    "for i in range(0,len(c1a)):\n",
    "    coord1.append(i)\n",
    "    coord2.append(i)\n",
    "    sep.append(i)\n",
    "    coord1[i] = SkyCoord(c1a[i],c1b[i],c1c[i],unit=(u.hourangle, u.deg, u.kpc))  # your coords\n",
    "    coord2[i] = SkyCoord(c2a[i],c2b[i],c1c[i],unit=(u.hourangle, u.deg, u.kpc))  # first object in table\n",
    "    sep[i] = coord1[i].separation_3d(coord2[i])\n",
    "    \n",
    "#print sep\n",
    "\n",
    "c1aobs = [] # Defining the array\n",
    "c1bobs = [] # Defining the array\n",
    "c1cobs = [] # Defining the array\n",
    "c2aobs = [] # Defining the array\n",
    "c2bobs = [] # Defining the array\n",
    "# Opening and reading the file\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/coords_galaxies_obs.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        c1aobs.append(row[0])\n",
    "        c1bobs.append(row[1])\n",
    "        c1cobs.append(float(row[2])*1.0e3)\n",
    "        c2aobs.append(row[3])      \n",
    "        c2bobs.append(row[4])        \n",
    "        \n",
    "coord1obs = []\n",
    "coord2obs = []\n",
    "sepobs = []\n",
    "\n",
    "for i in range(0,len(c1aobs)):\n",
    "    coord1obs.append(i)\n",
    "    coord2obs.append(i)\n",
    "    sepobs.append(i)\n",
    "    coord1obs[i] = SkyCoord(c1aobs[i],c1bobs[i],c1cobs[i],unit=(u.hourangle, u.deg, u.kpc))  # your coords\n",
    "    coord2obs[i] = SkyCoord(c2aobs[i],c2bobs[i],c1cobs[i],unit=(u.hourangle, u.deg, u.kpc))  # first object in table\n",
    "    sepobs[i] = coord1obs[i].separation_3d(coord2obs[i])\n",
    "\n",
    "#print sepobs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> for arxiv/figures/Plots-second-imaging-paper.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "\n",
    "import matplotlib.pyplot as plt\n",
    "\n",
    "from astropy.io import fits\n",
    "\n",
    "import math # Python math module\n",
    "from math import log #importing logarithm\n",
    "\n",
    "# adding all the packages, tasks, stuff I might need for graphing, so I need to run it before I run the other cells\n",
    "\n",
    "# to plot in 3d\n",
    "from mpl_toolkits import mplot3d\n",
    "from mpl_toolkits.mplot3d import Axes3D\n",
    "\n",
    "%matplotlib inline \n",
    "# This is a magic function. With this backend, the output of plotting commands is displayed inline \n",
    "# within frontends like the Jupyter notebook, directly below the code cell that produced it. The resulting plots will \n",
    "# then also be stored in the notebook document.\n",
    "\n",
    "\n",
    "import csv # to read text files or comma separated values\n",
    "import sys # This module provides access to some variables used or maintained by the interpreter and to functions that \n",
    "# interact strongly with the interpreter. It is always available.\n",
    "import math # Python math module\n",
    "\n",
    "from matplotlib import cm # color map\n",
    "from matplotlib.mlab import griddata # fits a surface of the form z = f(x,y) to the data in the (usually) nonuniformly \n",
    "# spaced vectors (x,y,z).\n",
    "\n",
    "import os # This module provides a portable way of using operating system dependent functionality. With it I can open\n",
    "# and read files, for example.\n",
    "\n",
    "from matplotlib.ticker import LinearLocator, FormatStrFormatter\n",
    "\n",
    "np.set_printoptions(threshold=np.inf) # print the whole array"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 449,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1296x432 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "from scipy.stats import norm\n",
    "import matplotlib.mlab as mlab\n",
    "%matplotlib inline\n",
    "\n",
    "dist_obs = [] # Defining the array\n",
    "# Opening and reading the file\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/dist_obs.csv','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=' ')\n",
    "    for row in data:\n",
    "        dist_obs.append(float(row[0]))\n",
    "        \n",
    "dist_det = [] # Defining the array\n",
    "# Opening and reading the file\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/dist_det.csv','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=' ')\n",
    "    for row in data:\n",
    "        dist_det.append(float(row[0]))\n",
    "                     \n",
    "histo_dist=plt.figure(1, figsize=(18,6))\n",
    "\n",
    "plt.subplot(1, 2, 1)\n",
    "plt.hist(dist_obs, normed=False, bins=15, edgecolor='black', facecolor='cornflowerblue') #histogram of data\n",
    "#plt.hist(dist_det, normed=False, bins=10, edgecolor='black', facecolor='gold')\n",
    "plt.tick_params(axis='both', which='major', labelsize=15)\n",
    "plt.ylabel('Number of observed ULXs', fontsize=20)\n",
    "plt.xlabel('Distance from our Galaxy (Mpc)', fontsize=20)\n",
    "plt.yticks(np.arange(0, 36, 4))\n",
    "plt.grid(True)\n",
    "\n",
    "plt.subplot(1, 2, 2)\n",
    "plt.hist(dist_det, normed=False, bins=15, edgecolor='black', facecolor='gold')\n",
    "plt.tick_params(axis='both', which='major', labelsize=15)\n",
    "plt.ylabel('Number of ULXs with CP', fontsize=20)\n",
    "plt.xlabel('Distance from our Galaxy (Mpc)', fontsize=20)\n",
    "plt.yticks(np.arange(0, 16, 2))\n",
    "plt.grid(True)\n",
    "\n",
    "histo_dist.savefig('dist_obs.png',dpi=400)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 511,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1296x432 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "dist_center_obs = [] # Defining the array\n",
    "dist_center_det = [] # Defining the array\n",
    "# Opening and reading the file\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/distance_to_center.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        dist_center_obs.append(float(row[0]))\n",
    "\n",
    "# Opening and reading the file\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/distance_to_center_det.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=' ')\n",
    "    for row in data:\n",
    "        dist_center_det.append(float(row[0]))\n",
    "        \n",
    "histo_dist_center=plt.figure(1, figsize=(18,6))\n",
    "\n",
    "plt.subplot(1, 2, 1)\n",
    "plt.hist(dist_center_obs, normed=False, bins=15, edgecolor='black', facecolor='cornflowerblue') #histogram of data\n",
    "#plt.hist(dist_det, normed=False, bins=10, edgecolor='black', facecolor='gold')\n",
    "plt.tick_params(axis='both', which='major', labelsize=15)\n",
    "plt.ylabel('Number of observed ULXs', fontsize=20)\n",
    "plt.xlabel('Distance from their galaxy center (kpc)', fontsize=20)\n",
    "plt.yticks(np.arange(0, 40, 4))\n",
    "plt.grid(True)\n",
    "\n",
    "plt.subplot(1, 2, 2)\n",
    "plt.hist(dist_center_det, normed=False, bins=15, edgecolor='black', facecolor='gold')\n",
    "plt.tick_params(axis='both', which='major', labelsize=15)\n",
    "plt.ylabel('Number of ULXs with CP', fontsize=20)\n",
    "plt.xlabel('Distance from their galaxy center (kpc)', fontsize=20)\n",
    "plt.yticks(np.arange(0, 16, 2))\n",
    "plt.grid(True)\n",
    "\n",
    "histo_dist_center.savefig('dist_center.png',dpi=400)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 517,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1296x432 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "app_det_h = [] # Defining the array\n",
    "# Opening and reading the file\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/app_mag_det_h.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=' ')\n",
    "    for row in data:\n",
    "        app_det_h.append(float(row[0]))\n",
    "        \n",
    "abs_det_h = [] # Defining the array\n",
    "# Opening and reading the file\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/abs_mag_det_h.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=' ')\n",
    "    for row in data:\n",
    "        abs_det_h.append(float(row[0]))\n",
    "        \n",
    "app_det_k = [] # Defining the array\n",
    "# Opening and reading the file\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/app_mag_det_k.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=' ')\n",
    "    for row in data:\n",
    "        app_det_k.append(float(row[0]))\n",
    "        \n",
    "abs_det_k = [] # Defining the array\n",
    "# Opening and reading the file\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/abs_mag_det_k.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=' ')\n",
    "    for row in data:\n",
    "        abs_det_k.append(float(row[0]))\n",
    "\n",
    "             \n",
    "histo_mags=plt.figure(1, figsize=(18,6))\n",
    "\n",
    "plt.subplot(1, 2, 1)\n",
    "plt.hist([app_det_h, app_det_k], normed=False, bins=12, edgecolor='black', color=[\"lightseagreen\", \"coral\"], stacked=True) #histogram of data\n",
    "plt.tick_params(axis='both', which='major', labelsize=15)\n",
    "plt.gca().legend(('H band',r'K$_s$ band'), fontsize=15)\n",
    "plt.ylim(0,14)\n",
    "plt.ylabel('Number of identified counterparts', fontsize=20)\n",
    "plt.xlabel('Apparent magnitude', fontsize=20)\n",
    "plt.grid(True)\n",
    "\n",
    "plt.subplot(1, 2, 2)\n",
    "plt.hist([abs_det_h, abs_det_k], normed=False, bins=12, edgecolor='black', color=[\"lightseagreen\", \"coral\"], stacked=True, label=(\"H band\",\"K band\")) \n",
    "plt.tick_params(axis='both', which='major', labelsize=15)\n",
    "plt.gca().legend(('H band',r'K$_s$ band'), fontsize=15)\n",
    "plt.ylabel('Number of identified counterparts', fontsize=20)\n",
    "plt.xlabel('Absolute magnitude', fontsize=20)\n",
    "plt.yticks(np.arange(0, 14, 2))\n",
    "plt.grid(True)\n",
    "\n",
    "histo_mags.savefig('histo_mags.png',dpi=400)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 531,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABDAAAAGHCAYAAABGY6J8AAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvIxREBQAAIABJREFUeJzs3XmczWX/x/HXB4NRQ1RjGcsoQmSdSiUG0SKkKHJbQrRTpE2ijTTcspS6S5O7boXcqdSdLNOtFdXNz1KohuwtllG2Gdfvj5k5zT7njHPmzMx5Px+P8zDnu36uL9N5d53v97rMOYeIiIiIiIiISFFWKtgFiIiIiIiIiIjkRx0YIiIiIiIiIlLkqQNDRERERERERIo8dWCIiIiIiIiISJGnDgwRERERERERKfLUgSEiIiIiIiIiRV7QOzDMrJ6ZvWhma80sxcwSctnuAjN738wOmlmSma0ys1aFXK6IiIiUQN7mkQzbTzUzZ2ZxhVSiiIhIyCsT7AKAxsA1wJdA2Zw2MLPmwEpgEXBT2uILgfDCKFBERERKvHzzSDozOx8YBBwqhLpEREQkjTnngluAWSnn3Mm0nxcAZznnYrNs8yXwo3Pu5iCUKCIiIiWcN3kkw7ZLgS+AfsAC59yoQitUREQkhAX9EZL0sJCbtG85LgamF05FIiIiEmryyyPpzKwn0AiYGNiKREREJKugd2B44eK0PyunPZeabGY/mNngoFYlIiIiIcXMwoHJwIPOuT+CXY+IiEioKQ4dGNXS/pwDvAF0Av4DvGxm1wStKhEREQk1DwG7gdeDXYiIiEgoKgqDeOYnvZPlZefcpLSfV5hZI1KDxAdZdzCzocBQgPDw8Fa1atUqlEIL28mTJylVqjj0QflfqLY9VNsNodv2UG03hG7bC7Pdmzdv/tU5d3ahnKyYM7O6wCigg/NyALFA55FQ/R3xlq5P3nR9cqdrkzddn7zp+uQtp+vjSx4pDh0Yv6f9uSLL8uXAvTnt4Jx7CXgJICYmxq1ZsyZw1QVRQkICsbGxwS4jKEK17aHabgjdtodquyF0216Y7TazbYVyopJhIvAh8J2ZnZG2rBRQLu39wawdG4HOI6H6O+ItXZ+86frkTtcmb7o+edP1yVtO18eXPFIcuoY25bLcAK8G3BIRERE5RQ2A64H9GV61gLvSfo4KXmkiIiKhoTjcgfE5qcGgI/BRhuUdgbVBqUhERERCzRDg9CzL3gQ+AV4Afin0ikREREJM0DswzKwCkD4YZxRQMW2KMoAPnHN/mtnjwCQzOwCsBm4A2gLtCr1gERERKXG8yCPZnv8ws6PAz865hMKpUkREJLQFvQMDiATmZ1mW/r4ukOicm2pmpYC7gXHA90BP59zKQqtSRERESrJ880ihViMiIiLZBL0DwzmXSOp4FvltNwWYEvCCREREJOR4m0ey7BMdkGJEREQkR0HvwBARCRWHDh1i3759nDhxwut9KlWqxKZNuY1lXLKFatv90e6wsDAiIyOpWLGin6oSEZGSoiB5JKNQ/Xz2lq7PXwKRR9SBISJSCA4dOsTevXuJiooiPDwcM+++6E1KSiIiIiLA1RVNodr2U223c44jR46wc+dOAHViiIiIR0HzSEah+vnsLV2fVIHKI8VhGlURkWJv3759REVFUaFChQKFBRFvmRkVKlQgKiqKffv2BbscEREpQpRHpLAEKo+oA0NEpBCcOHGC8PDwYJchISQ8PLzAtweLiEjJpDwihc3feUQdGCIihUTfdEhh0r83ERHJiT4fpDD5+9+bOjBEREREREREpMhTB4aIiIiIiIiIFHnqwBAREa+MGzcOM/O8qlWrxrXXXsu6desybbd+/Xquu+46qlevTnh4OHXr1qV3796sX78+03YnT57k1Vdf5fLLL+eMM86gbNmyREdHM2TIkGzHFBEREQHlkVCnaVRFRIKoTvUabN+zu9DPW7tadbbt3uXzfpUqVeI///kPAImJiYwdO5ZOnTqxadMmqlSpwtatW2ndujUXXXQRM2bMoHLlymzZsoX58+ezbt06mjRpAqSGhRtvvJH333+fYcOG8cADDxAREcHmzZt57bXXaNasGfv37/drm0VERCRnyiO555Hk5GRKly7t13ZLwakDQ0QkiLbv2c3Ws9oU+nnr7fm0QPuVKVOG1q1bA9C6dWuio6O55JJL+M9//sPNN9/Mq6++Srly5fjwww8pV64cAB06dGDYsGE45zzHmT59Ov/+979ZsmQJHTt29Cxv164dt956Ky+//PIptE5ERER8oTyiPFJc6BESEREpsGbNmgHw888/A3DgwAHOOOMMT1jIKOMo1FOnTuWGG27IFBYyGjJkiL7tEBEREa8oj4QOdWCIiEiBbd++HYC6desC0LJlS3788UeGDx/Oxo0bc9zn559/JjExkc6dOxdanSIiIlJyKY+EDnVgiIiIT5KTk0lOTuaHH37grrvuonnz5nTv3h2AAQMGcOONNzJt2jQaN27MmWeeSb9+/VizZo1n/127Up91rVWrVqbjnjx50nPs5OTkTLd4ioiIiGSkPBKa1IEhEqJqVauTaQTnwnrVqlYn2E2XU/Dbb78RFhZGWFgY9erV49tvv2XhwoWeWzTLlCnDW2+9xdq1a3niiSdo1aoV8+bN45JLLmHx4sUAniCQ8RZOgHvuucdz7LCwMM/gXCIiIiIZFWYeSd9eigYN4ikSonbs3c4M/q/Qz3vX3gsK/ZziP5UqVWLp0qWkpKSwdu1aRo0axc0338xnn31GqVJ/9Yk3bdqUpk2bAqmjg7dt25YxY8bQpUsXoqKiANixY0emY48ePZqBAweye/duunXrVniNEhERkWJFeSR06Q4MERHxWpkyZYiJieHiiy9m6NChzJw5ky+//JL58+fnuk90dDS9evXiu+++A1Jv1YyOjmbJkiWZtqtduzYxMTFccIE6uURERCR3yiOhSx0YIiJSYH/7299o3LgxzzzzDAD79u3LcbstW7ZQtWpVz/sRI0awYMECEhISCqNMERERKcGUR0KHHiEREZECMzMefvhh+vbty7Jly3jnnXdYu3YtN998M40aNeKPP/5g4cKFvPfee8TFxXn2u/vuu/nvf//L1VdfzbBhw+jUqRMRERHs27ePBQsWAHDaaacFq1kiIiJSjCiPhA51YIiIBFHtatWpt+fToJzXX2666SbGjRvHpEmTGD9+PIcPH2by5Mns3LmTChUqcN555zF37lx69+7t2adUqVLMnz+f+Ph4Zs+ezezZszl69Cg1atTg8ssv5/PPP6dJkyZ+q1FERERypzySex655JJL/FajnDp1YIiIBNG23bvyXJ+UlEREREQhVZO3cePGMW7cuGzLS5cuzebNmz3vW7du7dXxSpUqxaBBgxg0aFCO65OSkgpUp4iIiPgmvzySUbCzSWHnESlaNAaGiIiIiIiIiBR56sAQERERERERkSJPHRgiIiIiIiIiUuSpA0NEREREREREijx1YIiIiIiIiIhIkacODBEREREREREp8tSBISIiIiIiIiJFnjowRERERERERKTIC3oHhpnVM7MXzWytmaWYWUI+2081M2dmcYVUooiIiIiIiIgEWdA7MIDGwDXA5rRXrszsfGAQcKgQ6hIRkRw456hbty5mxtatW3PcZu3atdx8881ERUVRtmxZqlSpwhVXXMFbb71FcnKyZ7uBAwdiZgwbNizbMdq1a8fAgQOzLV+1ahVly5bl4MGDnmWffPIJ3bt3JzIykrCwMCIjI+natSsffvghzjmf2jdw4EBiYmJ82kdEREQKV2HlkZiYGJ/ySO/evZVHAqgodGC855yr5ZzrBWzIZ9tpwHPA/sCXJSISeLXq1MDMcn1VrFgxz/UFfdWqU6PANX/xxRckJiYC8Oabb2Zbv2DBAi688EJ2797NhAkTWLp0KbNnz+acc86hf//+vPbaa9n2iY+PZ+fOnV6df/HixbRp04ZKlSoBMHXqVNq3b0/p0qWZPn06y5YtY8aMGZx++ulce+21LF++vMBtFRERCQX55ZFAZRPlEfFVmWAX4Jw76c12ZtYTaAR0B/oFtCgRkUKyY/tuXvq6ZaGfd2irbwq879y5cznttNNo0qQJc+fOZcyYMZ51O3fuZODAgfTt25fZs2djZp511113HSNHjmT37t2Zjnf++efz66+/8uyzzzJ16tR8z7948WL69OkDwDfffMOoUaMYO3Ys48aNy7TdjTfeyD333EOFChUK3FYREZFQoDzivzwycuRIIiIiPNspj/hXUbgDI19mFg5MBh50zv0R7HpEREJVSkoK8+fPp1u3bgwaNIiNGzeybt06z/qXX36Z5ORkJk+enCkspGvQoAGxsbGZloWHh3Pffffx0ksvsW/fvjzPv2fPHr755hu6dOkCwPTp04mMjMwUWjK65JJLaNasmef9nDlzaNOmDVWqVKFy5cq0b9+eNWvW5HnO3bt3M2jQIM455xzCw8M577zzGDNmDMePH/ds8+yzz1K+fHk2btzoWbZq1SrKlCnjuSY1atRg/Pjx2Y7frl07rr/++jxrEBERkb8oj4RuHgn6HRheegjYDbzuzcZmNhQYClC1alUSEhICV1kQHT58uMS2LT+h2nZ/tnty3GSO8pFfjuXTeZlcoDYU97/zSpUqkZSUFOwyMilIPcuXL2fv3r10796d1q1bExYWxmuvvea5+2HFihW0aNGCsLAwr45/4sQJTp48Sb9+/Zg4cSITJ070fKg65zhx4kSm4yxcuJA6deoQFRVFUlISCQkJXH755Rw5csSr+r///ntuvPFG6taty/Hjx5k/fz5t27blyy+/pG7duplqSj/vtm3bOP3003nqqac444wz2Lp1KxMmTGDXrl0899xzAAwdOpSFCxfyt7/9jWXLlpGcnEy/fv3o0KEDN910E0eOHKFPnz68+uqr3HvvvZ4w9dNPP7Fy5UrefPNNz/lSUlL89m/l6NGjxfr3RkREJCfpeaR37960adOGu+66i7lz59K0aVMA/vvf/xITE0OVKlV8Ou4dd9zBM888w5QpU5g4cWKu233wwQfUrVuXhg0bes7XoUMHypTx7n+vExMT6d+/P+eeey7Hjx/nX//6F23btmX9+vWcc845Oe7z66+/UqVKFaZMmULlypXZvHkz48aN45dffuHFF18EYOTIkSxatIgBAwbwxRdfkJyczIABA+jcuTNDhgwBYMCAAcTHxzN27FhPHvnxxx9ZuXIlixYt8vpaBUuR78Aws7rAKKCD83LkE+fcS8BLADExMS5r71pJkZCQkK3nMFSEatv92e727dtTe6pvgwn5w/YR5vMgRlD8/843bdqU6XbCoqAg9SxatIgzzjiDHj16ULZsWTp16sTChQuJi4vDzNi7dy/NmzfPduyMA2WVKlWKUqVSbwAMCwujVKlS1KhRg+HDhzNlyhQeffRRKleujJkRFhaW6VjLli2ja9eunmV79uzhnHPOybSNc46UlJQcz/fUU095lp88eZLu3bvTpEkT3nnnHcaOHZuppvRjtm7dmtatW2dqy5lnnsmgQYOYNWsWZcuWBeCf//wnzZs3Z8aMGezfv59ffvmFFStWeI5z2223MWXKFL7++mvat28PpD6fGxkZyfXXX+8JPUlJSX77t1K+fHlatGjhl2OVdGZWD7gfaA00AVY652IzrK8O3Ad0Bs4ldTyu5cBDzrldhV6wiEgImzt3LmeccQZXXXWVJ4+8+eabPP3005gZu3btonnz5tn2yy2PpIuIiOCee+5hypQpPPDAA1SuXDnH8y9evNhz9wXArl27qFWrVqZt8soj6ZkDUvNIp06dWL16Na+//nqmdRldcMEFxMX9NRHnZZddxmmnncagQYOYPn06ZcuWpVSpUsTHx9O8eXMmTJjA/v372bt3L8uWLfPsN2jQICZOnEhCQoInj8THxxMZGcnVV1+d47mLkuLwCMlE4EPgOzM7w8zOILXucmnvs98TJCIifnfs2DH+/e9/ezovAPr06UNiYiJffvklkPphnfU/y2vWrCEsLMzzuvHGG3M8/vDhwwGYNm1ajutPnDjBxx9/nCkwANnO9/bbb2c63+jRoz3rNm3aRI8ePahatSqlS5cmLCyM77//ns2bc58EyznH1KlTOf/88wkPDycsLIy+ffty7Ngxtm/f7tmuXr16PPPMMzzxxBM899xzTJ8+nRo1/hqcrH79+rRt25b4+HjPcefMmUO/fv28/sZGAiq/WdFaAT2AuUBXUjs7LgY+N7PTC6tIEZFQpzwS2nnELx0YZlbZzE7zx7Fy0AC4ntRvOtJftYC70n6OCtB5RUQkgw8//JADBw5wzTXXcODAAQ4cOEBsbCzlypVj7ty5AERFRbFjx45M+51//vmsXr2a1atX07Jl7gOEVa5cmdtvv51p06Zx+PDhbOv/+9//cvLkyUx34tSoUSPb+Tp27Og5X/Xq1T3Lk5KS6Ny5Mz///DNTpkxh5cqVrF69mmbNmnH06NFc65o6dSojR46kR48eLFq0iFWrVjFz5kyAbPvdcMMNAFSpUoVevXplO9bgwYNZsGABSUlJLF++nG3btnHLLbfkem7xzSnmkfxmRfsUaOicm+icW+GcexPoBtQBbijgOUVExEfKI6GdR7zuwDCzjmY2ycwqZ1gWaWafAL8Cv5vZlADUOARon+W1F5iX9vMvATiniIhkkR4KevXqReXKlalcuTK1atXi2LFjzJs3j5SUFNq2bcvq1avZv/+v2a4rVKhATEwMMTEx+T4aMXLkSI4cOcLzzz+fbd3ixYvp2LEj5cqV8yxr27Yty5Yty3SLZuXKlT3nS/9mBlKnW9uxYwevv/46ffv2pU2bNsTExGSavz0n8+fPp1evXjz11FN07tyZCy+8kNNOy/n/kW+77TZq167NsWPHss2KAqnXLiwsjPnz5xMfH8/FF1/M+eefn+f5JbNA5ZH8ZkVzzh1wziVnWbYZ+BOI9PV8IiJSMMojoZ1HfLkD427geufc/gzL4oDLga3Ab8BwM8v5XpxcmFkFM+uZNk1qFHB2+nszq+CcW+OcS8j4Ao4CP6e9P+bL+URExHeHDx/m/fffp0+fPqxYsSLTa8qUKezdu5cVK1YwZMgQSpcuzf3331+g80RGRnLrrbcyZcqUbANzZn3eFODuu+9m7969PP300/keO/14GQPH559/7plDPq/9Mu4D8MYbb2Tbbs6cObz//vu8/vrrTJ48mUmTJrFq1apM24SHh9OnTx9mzpzJwoULi823HUVMQPJIQZhZU6ACsDG/bUVE5NQpjyiP+PKQSzPgk/Q3aVOb9gQ+ds5daWYRwP8Bt5F6d4S3IoH5WZalv68LJPpwLBERCYBFixbx559/Mnz4cC6++OJM6y677DKeeuop5s6dyyuvvMKrr75K3759+fHHH7nllluIjo7m8OHDrFmzhnXr1tGtW7c8z3X//fcza9Ys9u7d6znX1q1b2bx5M9dcc02mbVu2bElcXBz33Xcf//vf/7jpppuoXr06Bw8eZOXKlezZs4fTT08dnqB169acfvrp3HrrrYwePZodO3Ywbtw4oqLyfhKxU6dOTJs2jYsvvphzzz2XN954g61bt2baZseOHQwfPpz777/fM+jnwoULGTBgAN9++y3ly5f3bDt48GBmzZpFeHg4vXv3zvvCS04ClUd8YmalgOeALcCSXLYJ6KxohT070zfffFOgQZgLwszyvMXbG8V99qpA0/XJXUm+NsV9VrS33nqLP//8kyFDhtCqVatM65o2bcqTTz7JnDlzmDlzJs8//zxDhgxhy5Yt9O3blzp16nD48GG+/fZb1q5dyzXXXOM5d9YZyABuv/12Tx5p3rw5SUlJ/PDDD2zevJm2bdtm2rZ+/fo8+eSTPPzww6xevZobbriBatWqcfDgQb744gv27NnjmaGtSZMmnH766QwaNIjhw4eza9cuJkyYQI0aNUhOTs61pnbt2jFr1iyaNWtG3bp1mTdvHlu2bAHgjz/+ICkpiZ07dzJ8+HCGDx9O48aNady4MfPmzaNfv358+umnmfJI7969PXmkS5cuAf13kXFWtFP9/fKlAyMSyDjK9sVAeSAewDmXZGbvkzrAldecc4mATwNxOueifdleREROzdy5c6lfv362zgvAMxDW3Llzef755+nVqxf169fnmWee4YEHHuCXX34hIiLCMyL2oEGD8jxXzZo1GTBgAP/4xz88yxYvXkyzZs2oWbNmtu1HjBhB8+bNmTJlCnfeeScHDhzw3LYZHx/PTTfdBKT+D+T8+fMZNWoU3bt3p379+syaNYtJkyblWc/YsWP55ZdfPHO7X3/99UybNo2uXbt6thkyZAg1a9bMNK/6yy+/TJMmTXjkkUeYPHmyZ3lMTAxRUVHExsZSqVKlPM8tOQpIHimACcAlQDvn3ImcNgj0rGiFPTtTYc5eVdAZqzIq7rNXBZquT+5K8rUp7rOivfPOO9SvX58OHTrkuP6mm25i7ty5/OMf/6B///40bdqUZ555xjPdaHoemThxIoMGDSIsLAzIPgMZQMOGDT15JH1WtE8++YRmzZp5pk/N6MEHH6R169ZMmjSJUaNG5ZhHzIyIiAhPHunTpw/169fnxRdfZNKkSZQpU8ZTQ9aannzySQ4ePMiTTz4JpOaR6dOn07VrV0477TQiIiIYMWIENWvWZMKECZ7HVuLj42nSpAkTJ07MlEfatWvnySM55St/yjgr2qn+fpm3Hw5m9jvwmnPu3rT3jwLjgNrOuZ1py54G7nXOhRe4Ij+LiYlxa9asCXYZAVGS/+Oan1Btuz/bbWaaRrUQbdq0iUaNGmVbXqtODXZs313o9dSsXZ2ftxXtmR8zTiea/qxnxmlQi6uNGzfSuHFjli5dSseOHbOt9+c0qrn9u0tnZl8752L8crJCUhh5xMwWAGdlnEY1y/o7gBlAH+fcW94cMxB5pLD/u1iYnxvqwAg8XZ/cleRrozxyarzJI/78HA+k/PKIP2X8d5fT75cvecSXOzB+AjJ2dd0AbEkPC2lqkTqAloiIeCG/D+3i8iEYaEuW5HiHfrHy22+/8f333/Poo4/SpEmTXL89knwFNY+Y2Q3AdGC0t50XIiJFnS+dCKGcTZRHgs+XQTxfAy4ws6/MbCVwAfCvLNu0BL73V3EiIiIlxXvvvUebNm3YvXs38fHx2eaLF68FLY+YWSzwBjDDORfn7+OLiIgEWnHPI77cgfEC0Bq4idQxK94DnklfaWYXAY2Auf4sUEREpCQYOHAgAwcODHYZJUFA8oiZVQDSR4mNAiqmzZAG8AFQB3gH+A54y8xaZ9j9F+fcD743RUREpHAV9zzidQdG2gBVN5vZbalvXdZhSn8EWqBZQ0RERCRAAphH8psV7WKgEqmzoHyWZbvXgIE+nk9ERER85PUjJGbW1sxqO+cO5RAWcM79CvxO6ge7iIiIiN8FKo845xKdc5bLK9E5F5/H+oF+ap6IiIjkwZcxMFaQ/7cL/dO2ExEREQkE5REREZEQ5UsHhjejexhQ+PMyioiISKhQHhEREQlRvnRgeKM2kO12ThEREZFCpDwiIiJSAuU5iKeZjc2yKDaXaVZKkxoWegOf+qc0EREREeURERERSZXfLCTjMvzsgNi0V252Ag+eUkUiIiIimY3L8LPyiIiISIjK7xGS9mmvDqQ+TxqfYVnGV1ugMVDHOfd1oIoVEZHgio+Pp1WrVkRERFC5cmVatGjBfffd51m/b98+xo0bR2JiYoGOb2bMmDHD8z42NpaePXueatmnJGtN/rBq1SrGjRvn12OWcMojIiLioTziH8Uxj+TZgeGc+yTtlUDqHOfvZFiW8fWpc26Tc+5koVQtIlJCVK8VjZnl+qpYsWKe6wv6ql4r2udaJ0yYwJAhQ7jyyitZuHAhc+bMoXv37rz77ruebfbt28f48eMLHBhCxapVqxg/fnywyyg2lEdERAIrvzwSqGyiPBJcxTGP5PcISUbRwIXAu/lsJyIiXtqzYxu1pxb+ZAnbR3gzkUNmM2bMYNiwYTz99NOeZV27duWxxx7zZ2kBceTIEcLDw4NdRsCU9PZlEY3yiIiIXymPFI6S/nldGO3zZRaSi0kdHEtERELQgQMHqFatWrbl6YMpJiYmcsEFFwDQvn17z7cr6X7//XeGDRtG1apVKV++PJdeeilfffWVTzV899139O7dm1q1alGhQgUaN27M1KlTOXnyry/cExISMDM++ugjunXrxumnn85dd92V6zF/++03hg0bRvXq1SlfvjwNGjRg6tSpuW4fHR3NqFGjMi2Lj4/HzDh8+DAAJ06cYNSoUdSuXZty5cpRo0YNevTowfHjx4mPj+fuu+/2XDszIzY21nOsjRs30qVLFyIiIoiIiKBXr17s2bOnwO0rgZRHRERCmPJIqkDnkfXr1xfJPOLLHRhbgFqBKkRERIq2li1bMn36dGrXrs21117LmWeemWl99erVeeONN+jbty8zZ86kZcuWnnXHjh3jiiuu4MCBAzz77LNERkbywgsvcMUVV7Bly5Ycg0hOdu7cSYMGDejbty8RERH873//47HHHuPIkSM89NBDmbYdPHgwt9xyCyNGjKB8+fI5Hu/IkSPExsayb98+HnvsMRo2bMjWrVvZunWrj1cnswkTJvDGG28wceJE6taty549e/jggw9ISUmhS5cujBw5ksmTJ/PFF18AULFiRQC2bt1K586diYmJ4Z///CcpKSk8+uijdO3alVWrVmUKYN60r4RSHhERCWFFPY9k/Z/44ppHLrvssiKZR3zpwHgZGG9mtZ1z2wNVkIiIFE0zZ87kuuuuY+DAgZgZjRo14oYbbmDUqFFUrFiRcuXK0bRpUwDOP/98Wrdu7dn39ddfZ/369WzYsIH69esDcMUVV9CgQQMmT57Ms88+61UNHTt2pGPHjgA452jTpg1//vkn//jHP7J1YPTq1Ysnnngiz+PNmTOHDRs28M0339C8eXMAOnTo4N0FycOqVau4+eabGTBggGfZjTfeCEB4eDjR0dEAma4RwPjx44mMjOTDDz+kbNmyADRt2pSGDRvywQcf0KVLF5/aV0Ipj4iIhLCinkeydmAU1zxVzpGAAAAgAElEQVRSrVq1IplHfHmE5D1S51T/zMzuMrOLzayOmdXO+gpQrSIiEkRNmzZl06ZNvPvuu9xxxx0453jiiSeIiYnx3KqYm6VLl9KqVSvq1q1LcnIyycnJALRr1441a9Z4XcPRo0d57LHHqFevHuXKlSMsLIxHHnmEn376yXPMdBk/XHOzfPlyWrRo4QkL/tK8eXPi4+OZNGkS69atwznvniteunQpXbt2pVSpUp7rVLduXaKjo7NdJ2/aV0Ipj4iIhDDlEe+dSh7p0aNHkcwjvnRg/Ah0AaKA54DP05b9lOX1o59rFBGRIqJcuXJ07dqVGTNmsHHjRl5++WW2bNnCK6+8kud+v/76K19++SVhYWGZXq+++io///yz1+d/4IEHiIuLY+jQoXzwwQesXr2aMWPGAKlhIqOqVavme7zffvuN6tWre31+b40ZM4Y777yT559/nmbNmlGrVi2ee+65fPf79ddf+fvf/57tOv3444/ZrpM37SuhlEdEREKc8oh3TiWPPPPMM0Uyj/jyCMkcoPCHphURkSJr8ODBjB49mu+++y7P7apUqUJMTAwvvPBCtnXlypXz+nzz58/n7rvvZvTo0Z5lixcvznHbjM9n5ubMM8/0+fnS8uXLc/z48UzLfv/992zbPP744zz++ONs2bKFWbNmMWLECBo0aMBVV12V67GrVKnCtddey+23355t3VlnnZXpvTftK6GUR0REJBPlkVT+zCM9evRgyJAh2dYFO4943YHhnBsYwDpERKSI27dvH5GRkZmW/fLLLxw8eNDT+57+nGTWbx86duzIkiVLqF27drZj+OLIkSOZAkZKSgpvvvlmgY/XsWNH5s+fz7p16zzPy+anZs2abNq0KdOyjz/+ONft69evT1xcHDNnzmTjxo1cddVVma5TxgGvOnbsyMaNG2nVqlUod1DkSXlERCS0KY+kCnQeWb9+fZHMI77cgSEiIiHsggsuoHv37nTu3JnIyEi2bdtGXFwcFSpU8AwOVbt2bcLDw3nttdeoVKkSYWFhxMTE0L9/f2bNmkVsbCyjRo3inHPO4bfffmPVqlVUq1aNe++916saOnXqxMyZM6lXrx5VqlRh5syZHDt2rMBt6t+/PzNnzqRz586MGzeOBg0a8NNPP7F582YmTpyY4z49evTg7rvv5umnn+bCCy9k4cKFbNiwIds2rVq1okWLFoSHh7NgwQKSk5Np27YtAA0bNgTgueeeo0OHDlSsWJEGDRowbtw4LrroIrp06cKgQYM466yz2LlzJx9//DEDBw7MNL2ZiIhIKFIeSRWqeUQdGCIiQVStZh22jyj8nu1qNev4vM/YsWNZtGgR99xzD7///jvVqlXj0ksv5a233qJu3bpA6q2K//jHPxg/fjzt2rXjxIkTOOcoX748K1asYOzYsTz22GPs3buXyMhILrroIrp16+Z1DdOnT+e2227jzjvvJDw8nAEDBtCjRw+GDh3qc3vS612+fDkPPvggY8eO5dChQ0RHR3PHHXfkus/QoUP54YcfmDZtGseOHaN///6MGTOGYcOGebZJvy7PPvssJ0+e5Pzzz+ftt98mJiYGgMsvv5z777+f5557joceeoi2bduSkJDAeeedx7Jly5gwYQJDhw7lyJEjREVF0bFjR+rVq1egNkrJ9c0339C+fftglyEiJYDyiPJI1jzy5ZdfMmbMmCKXR8zbkUg9O5hdCFxJ6uBZOT0o5Jxzg/1Qm1/ExMQ4X0aULU4SEhJC9tu4UG27P9ttZtSeWviPkW8fYV6PgJxRcf8737RpE40aNfJ5v6SkJCIiIgJQUdEXqm33Z7vz+3dnZl8752L8crJCpjwCkydPZlqZkX49Zl62jyi8z42CflZkVNw/NwJN1yd3JfnaFDSPZBSqn8/e0vXJLuO/u5x+v3zJI17fgWGpD7/EA38DjNQBtDJ207kMy4tMYBAREZGSQ3lEREQkdPkyjepdQD/gn0AMqeFgKnAp8DCQBLwJnOPnGkVERETSKY+IiIiEKF/GwBgAfJ8++nfaaKQHnHNfAl+a2UfAl8DHwKt+rlNEREQElEdERERCli93YDQAlmdZ5ukAcc59C7wP5D7SiIiIiMipUR4REREJUb50YBhwMMP7P4AqWbbZAjT0pQAzq2dmL5rZWjNLMbOELOurm9mzaesPm9nPZvaamdXw5TwiIiJSIgQkj4iIiEjR50sHxk5SR/pO9yPQKss29UkNEr5oDFwDbE57ZdUK6AHMBboC9wMXA5+b2ek+nktERESKt0DlERERESnifBkDYxWZA8KHwP1m9iiwEIgFupN626Yv3nPOLQIwswXAWVnWfwo0dM4lpy8ws2+A74EbgNd8PJ+IiIgUX4HKIyIiIlLE+XIHxttAaTOrm/Z+ErANGA+sA6YDB4AHfSnAOXcyn/UHMnZepC3bDPwJRPpyLhERESn2ApJHREREpOjz+g4M59w7wDsZ3v9uZi2AW4FzgURgjnNut7+LzMrMmgIVgI2BPpeIiIgUHUUpj4iIiEjh8uURkmyccweBOD/V4hUzKwU8R+oAXUty2WYoMBSgatWqJCQkFFp9henw4cMltm35CdW2+7PdcXFxlK3un2P54nhcXIHaUNz/zitVqkRSUpLP+6WkpBRoP3/r27cv69ev56uvvqJ8+fKZ1l133XXs2LGDzz//nGXLljFlyhS+++47Tp48SVRUFJdeeilPPvkkp5/+17BFhw4dYsaMGbz77rv89NNPANSpU4fu3btz6623EhkZWWTaXtj82e6jR48W698bbwUjj4iISOG7/vrrWbduHevXr8+WR6688kq2b9/O2rVr+eijj5g4cSIbNmzg5MmT1KpVi8svv5y4uLhseWTKlCm8/fbb/PDDDwDUrVuXnj17cscdd1C1atVCbZ/k75Q6MIJkAnAJ0M45dyKnDZxzLwEvAcTExLjY2NjCq64QJSQkUFLblp9Qbbs/292+fXtqT3V+OZYvto9qj3O+n7e4/51v2rSJiIiIbMuj61Rj2/a9hV5PndpVSdy2x+vtn3/+eRo1asSMGTMYP368Z/mCBQtYvnw5K1asYMmSJdx8880MGzaMxx57DDNj3bp1vPbaa6SkpHjav3fvXq644goOHDjAPffcw4UXXoiZsWbNGmbNmsVnn33GypUrSUpKyvGalXT+bHf58uVp0aKFX44lIiIlV3HJI9OmTaNRo0ZMmDAhWx5ZsmQJK1as4O233/bkkTFjxmTKIwcOHPB0YOzdu5fY2Nhc88jy5ctZuXKl39ssp8bnDgwz6wsMAloAFYFDwLfAbOfcG/4tL9u57yB1FpI+zrmvAnkuEZHCsG37Xtymwj+vNfItpNSsWZNx48bxyCOP0K9fP+rVq8cff/zBvffeS//+/YmNjeWyyy7jmmuuYdasWZ79rrrqKkaPHp2p0+q2227j4MGDfP3119So8deM2B07dmTEiBH861//OvUGSokXzDwiIlLSKI8ojxQXXg/iaWZhZrYImAO0B04Hfkn7sz0wx8wWmVlYIAo1sxtIHZhrtHPurUCcQ0REcjd8+HAaNGjA3XffDcD48eP5888/iYtLvXP/wIEDVKtWLcd9zQyAxMREFi1axJgxYzKFhXTlypXjlltuCVALpCQIdh4REZHgUh4Jbb7MQvIQ0BX4itSAUN45Vx0oD3QgdVqza4EH/F2kmcUCbwAznHN6xlVEJAjKlCnDCy+8wEcffcQTTzzB1KlTmThxImeffTYALVu2ZO7cucyYMYNdu3bleIyVK1finKNz586FWbqULEHLIyIiEnzKI6HNlw6M/sBWINY590n69KfOuZPOuQRS513/ERjoSwFmVsHMeppZTyAKODv9fdq6RqSONv4d8JaZtc7wOteXc4mIyKm59NJLGTx4MGPHjuXCCy9kyJAhnnVPP/005513HnfffTdRUVGcc8453HfffezZ89ezrelBolatWpmOm5KSQnJysuclkoeA5BERESk+lEdCly8dGDWBRc654zmtdM4dAxaR2gnhi0hgftqrNXB+hveRwMVAJaAZ8BnwRYbXoz6eS0RETtH9998PwMiRIz23YkJqCPj6669ZunQpI0eOpEqVKvz973+nadOm7NixA8Dz7GnG/QCaNWtGWFiY53X48OFCao0UQwHJI2ZWz8xeNLO1ZpZiZgk5bGNm9rCZ/WxmR8zsv2bWvCCNEBGRU6M8Epp86cDYBeT3PGlY2nZec84lOucsl1eicy4+j/UDfTmXiIicurJly2b6M6PSpUvTsWNH4uLiWLNmDR999BG///47kydPBiAqKvX/KdMDRLq33nqL1atX89hjjwW4eikBApJHgMbANcDmtFdOHiT1y5NnSH2M5TCw1MxyfthaREQCRnkkNPnSgfEvoKeZVcxppZmdAfQkdawKEREROnfuTLNmzfjuu+8AuPzyyzEzlixZkmm7xo0bExMTQ3R0dBCqlGImUHnkPedcLedcL2BDDsctT2oHxgTn3Azn3FKgF+CAu3w8l4iIFCLlkZLDlw6Mx4E1wCozu9nMaqaNBF4zbSqzL0kdOOuJQBQqIiJF2759+7ItO3r0KDt27KBq1aoAREdH0717d5588kl2795d2CVKyRCQPJI+lkYeLiV1utZ5Gfb5A3gPuNqXc4mISOAoj5RsZXzY9kjanwb8M4f1BtQHjmZ5lsg553w5j4iIFENXXnklDRs2pGvXrtSqVYs9e/YwY8YM9u/fz7BhwzzbzZo1i9jYWFq2bMnw4cO58MILKVWqFImJicyaNYvw8HBKly6twbMkN8HKIw2BFGBLluWbgJtO4bgiIuJH/s4jUrT48kG+ktTbJEVERLIZPXo0b775Jg888AD79u3j7LPPpmXLlnz66adcdNFFnu2qVq3KV199xeTJk3n99dd5/PHHcc5x7rnncuWVVzJv3jzCw8NJSkoKYmukCAtWHqkMHHbOpWRZvh+oYGZlcxtYVERECo+/84gULV53YDjnYgNYh4hISKpTuyrWaG9QzltQ0dHRntG7M+rTpw99+vTx6hgVK1Zk/PjxjB8/vsB1SGgKch7JqePEcltnZkOBoZAalBMSEvxaTM2aNRmVfbKUgDkeF0fZ6oVzvuNxcad8vQ4fPuz3a16S6PrkriRfm0qVKuX4BUHtWpFYo+yPXgRa7VqRBf7C4swzz+TQoUMAmY5x7bXXcu211+a4T9ZzmRmjRo1i1KhRXm3vjZSUFH0Jk8XRo0c9v1On+vvldQeGmbUFDjnn/lfgs4mISCaJ2/bkuT4pKYmIiIhCqkak6AtiHtkPRJhZ6Sx3YZwB/OmcO5F1B+fcS8BLADExMS42NtavBU2ePJlpZQrv6ZXto9pTe2rh3PyyfVT7HDtKfZGQkIC/r3lJouuTu5J8bTZt2pRjrti23fsvU5RN8qbrk1358uVp0aIFcOq/X74M4rmCtG8RRERERIIkWHnkO6A0UC/L8oZp60RERCTAfOnA+JW/Bs4SERERCYZg5ZHPgUOkTp0KgJlVALoCHwahHhERkZDjyyCeCaROISYiIiISLAkEII+kdUZck/Y2CqhoZj3T3n/gnPvTzCYCj5rZflLvuriP1C+Dpvu7HhEREcnOlw6MMcBXZvYE8HhOz3qKiIiIBFig8kgkMD/LsvT3dYFEYCKpHRYPAWcCa4BOzrnCH4lXREQkBPnSgfEQsB54GBhsZmuBPWQfdds55wb7qT4RERGRjAKSR5xzifw1o0hu2zjgqbSXiIiIFDJfOjAGZvi5WtorJw5QB4aIiIgEwsAMPyuPiIiIhBBfOjDqBqwKEREREe8oj4iIiIQorzswnHPbAlmIiIiISH6UR0REREKXL9OoioiIiIiIiIgEhc8dGGbW1czeNLO1ZrY1w/JGZjbazKL8W6KIiBQF48aNw8y48sors63r2bMnsbGxXh8rMTERM+P999/3S21mxowZM/xyLCkelEdEREJTUc8jL774ol+OJTnzugPDUr0GvAP0As4l83Oo+4Gngb/5tUIRkRKsVrU6mFmur4oVK+a5vqCvWtXqFLjmJUuWsHr1aj9eBRHvKY+IiPhffnkkUNlEeUR85csgnncA/YDZwEjgXuDR9JXOuT1m9hnQBXjGn0WKiJRUO/ZuZwb/V+jnvWvvBQXar0qVKtSsWZOnnnqKd955x89ViXhFeURExM+UR6S48OURksHAWuBW59xBss+3DrAFjQ4uIlJimRkPP/ww7777Lv/3f7kHne3bt9O7d2+qVKlChQoVuPLKK/n++++zbXfo0CH69etHREQEkZGRjB8/PtP6gQMHEhMTk2mZN7d7Ll68mE6dOhEZGUnFihVp3bo1S5Ys8bG1UkQpj4iIhDjlkdDlSwdGA2CFcy6noJBuH3D2qZUkIiJFWa9evTjvvPN46qmnclz/+++/06ZNG77//ntmzZrFvHnz+OOPP7jiiis4cuRIpm3vv/9+KlSowIIFC7j11lsZP348M2fOPOUaf/rpJ7p27co///lP3n77bS699FKuvvpqPvvss1M+tgSd8oiIiCiPhChfHiFJBsrns00UcLjg5YiISFFXqlQpHnzwQQYPHszjjz/Oeeedl2n93//+d/744w/+97//UaVKFQAuu+wyoqOjmT17Nnfeeadn28aNG3sGu7ryyivZt28fTz/9NLfffvsp1XjXXXd5fj558iTt27dnw4YNvPLKK1x22WWndGwJOuUREREptDxSqlTBJ+5UHvE/X/42NgKxZmY5rTSz8kAH4Ft/FCYiIkXX3/72N2rXrs2ECROyrVu6dCmdOnWiYsWKJCcnk5ycTEREBK1atWLNmjWZtu3Ro0em99dffz27du1ix44dp1Tfjh07GDBgAFFRUZQpU4awsDCWLFnC5s2bT+m4UiQoj4iICKA8Eop86cD4J9AQ+LuZZdrPzEoDU4AaQLzfqhMRkSKpTJkyjB49mtdff51t27ZlWvfrr7/y1ltvERYWlum1YsUKfv7550zbRkZG5vh+9+7dBa7t5MmTdOvWjc8//5zHH3+cFStWsHr1aq6++mqOHj1a4ONKkaE8IiIigPJIKPLlEZIXgW7APaROW5YEYGYLgNakhoVFzrk3/F2kiIgUPYMGDeLJJ5/kmWcyT/RQpUoVunXrxqOPPpptn4iIiEzv9+3bl+P76tWrA1C+fHmOHz+eaZvff/89z7q2bt3Kt99+y4cffshVV13lWZ71eVcptpRHRETEQ3kktHh9B4ZzLgW4FngcKAucBxhwPVABeILUICEiIiGgXLlyjBo1itmzZ2f6hqJjx45s2LCBxo0bExMTk+nVoEGDTMf497//nen9woULqV69OjVr1gSgZs2aJCYmZvqm4uOPP86zrvRgUK5cOc+ybdu2acCsEkJ5REREMlIeCS0+jUjinEt2zo0DIoFGQBvgAuBs59xjzrlk/5coIiJF1bBhw4iIiODzzz/3LLvvvvs4fvw4HTp04F//+heffPIJ8+bN484772Tu3LmZ9t+wYQPDhg1jyZIljBkzhldeeYWHHnrIM2DWddddx+HDhxkyZAhLly7l2Wef5dVXX82zpoYNG1KzZk1GjhzJ4sWLefPNN+ncuTNRUVH+vwASFMojIiKSkfJI6PD6ERIzqw0ccM4dSpu6LNsEumYWAVR2zm33Y40iIiVWzaq1uWvvBUE5rz9UqFCBe++9l0ceecSz7KyzzuLLL7/kkUce4d577+XAgQNUr16dNm3a0LRp00z7T5o0iffff58bbriB8uXL8+ijj2YasbtJkybMnj2bJ554goULF9KhQwdmz56d58jd5cqVY+HChdx555307NmTmjVr8sgjj5CQkMD69ev90m4JHuURERH/Ux5RHikuLO9p1DNsaJYCjHPOPZHHNo8AjzvnSvupvlMWExPjso4yW1IkJCQQGxsb7DKCIlTb7s92mxm1p3r3++9P20cY3v53J6Pi/ne+adMmGjVq5PN+SUlJ2Z7TDBWh2nZ/tju/f3dm9rVzLsYvJyskyiN/mTx5MtPKjPTrMfOyfUThfW4U9LMio+L+uRFouj65K8nXpqB5JKNQ/Xz2lq5Pdhn/3eX0++VLHvHlERJLe/mVmdUzsxfNbK2ZpZhZQg7bmJk9bGY/m9kRM/uvmTX3dy0iIiJS5AUkj4iIiEjR59MYGF6oCvzh4z6NgWuAzWmvnDwIPAo8A3QFDgNLzaxaAesUERGRkqsgeURERESKuDzHwDCz/lkWNc9hGUBpoDbQD/g/H2t4zzm3KO18C4CzstRQntQOjAnOuRlpy74AEoG7gDE+nk9ERESKkULKIyIiIlLE5TeIZzyQ/gCiA7qnvbJKv5XzT2C8LwU4507ms8mlQEVgXoZ9/jCz94CrUQeGiIhISRdPgPOIiIiIFH35dWDckvanAbOBd4BFOWyXAvwGfOGcO+C/8gBomHb8LVmWbwJu8vO5REQCxjmHmR7dl8JxqgMgFjFFIY+IiJQIyiNSmPydR/LswHDOvZb+s5kNAN5xzs3xawX5qwwcds6lZFm+H6hgZmWdc8czrjCzocBQgKpVq5KQkFAohRa2w4cPl9i25SdU2+7PdsfFxVG2un+O5YvjcXEFakNx/zuvWLEiv/32G+XKlfNpv5SUFJKSkgJUVdEWqm33V7uPHTvGkSNHivXvTboikkdERIq9sLAwjhw5QoUKFYJdioSII0eOEBYW5rfj5XcHhodzrr3fzuq7nLptLLd1zrmXgJcgddqykjoNUkme4ik/odp2f7a7ffv2wZlGdVT7kJxG9dChQ+zdu5eoqCjCw8O9/uYjlKfiCtW2n2q7nXMcOXKE/fv3U69ePSpWrOjH6oIvyHlERKRYi4yMZOfOnT7nERFfpeeRnTt3UrVqVb8d1+sOjCDaD0SYWeksd2GcAfzpnDsRpLpERLyW/j+Ru3bt4sQJ7/+zdfToUcqXLx+osoq0UG27P9odFhZG1apVS1znhYiInJqC5pGMQvXz2Vu6Pn8JRB7xqQPDzNoB9wMXkfpoR07TsDrnnD87Rr4jdVTxesD3GZY3TFsnIlIsVKxY0ef/gCckJNCiRYsAVVS0hWrbQ7XdvghSHhERKREKkkcy0udU3nR9AsvrD3Yz60LqoFmlge2kdiYkB6iujD4HDgG9gCfTaqkAdCXtMREREREJDUHMIyIiIhJkvnwzMQ44AXRxzi3xVwFpnRHXpL2NAiqaWc+09x845/40s4nAo2a2n9S7Lu4j9duW6f6qQ0RERIqFcQQgj4iIiEjR50sHRhPgzQCEhUhgfpZl6e/rAonARFI7LB4CzgTWAJ2cc3v9XIuIiIgUbYHKIyIiIlLE+dKBcRj43d8FOOcS+WtGkdy2ccBTaS8REREJXQHJIyIiIlL05TToVW6WAZcEqhARERERLyiPiIiIhChfOjAeAM41szGmCYNFREQkOJRHREREQpQvj5A8BmwAxgODzOx/wIEctnPOucH+KE5EREQkC+URERGREOVLB8bADD9Hp71y4gAFBhEREQmEgRl+jkZ5REREJGT40oFRN2BViIiIiHgnqHnEzHoDo4HzgIOkjsnxoHNuVzDrEhERCQVed2A457YFshARERGR/AQzj5hZN2AuMBO4H6gOPAm8b2YxzrmTwapNREQkFPhyB4aIiIhIKLsZ+MY5d1f6AjM7BCwCGgCbglWYiIhIKPC6A8PManu7rXNue8HKEREREcldkPNIGKmPjWSUPoCoZkQREREJMF/uwEgkdUCs/DgfjysiIiLirUSCl0dmA++YWX/gHaAaqY+QrHDObfTzuURERCQLXz7Y55BzYDgDaA7UARIAjZUhIiIigRK0POKcW2xmA4FXgNfSFn8OdMtpezMbCgwFqFq1KgkJCX6tp2bNmowy/x4zL8cnT4bkyYVzsslTTvl6HT582O/XvCTR9cmdrk3edH3ypuuTt1O9Pr4M4jkwt3VmVgp4FLgNGFDgakRERETyEMw8YmbtgVnAc8CHQFVgHPBvM7vCOZeSpdaXgJcAYmJiXGxsrF/rmTx5MtPK3OTXY+Zl+8j2vPR1y0I519BW3+CcNzfa5C4hIQF/X/OSRNcnd7o2edP1yZuuT95O9fqU8kcRzrmTzrnxpN7WOdEfxxQRERHxRSHkkcnAu865B5xzCc65t4DrgFigewDOJyIiIhn4pQMjg8+Bzn4+poiIiIgvApVHGgL/y7jAOfc9cAQ4NwDnExERkQz83YFRBTjNz8cUERER8UWg8sg2INMzFGbWCAgn9a4PERERCSC/jc5tZlcANwHr/XVMEREREV8EOI/MAv5uZrv4awyMsaR2XnwQgPOJiIhIBl53YJjZ8jyOUQtIn5f98VMtSkRERCQnQc4j04DjwO2kDhR6APgUeMg590cAziciIiIZ+HIHRmwuyx2wH/gIiHPO5RYsRERERE5VbC7LA55HXOq0GC+kvURERKSQ+TKNqr/HyxARERHxifKIiIhI6FIIEBEREREREZEir8CDeJpZRaAScNA5d8h/JYmIiIh4R3lEREQkdPh0B4aZlTazB81sK6nPmSYC+81sa9pyv81qIiIiIpIT5REREZHQ5MssJGWB/wDtSB0o62dgN1AdiAaeAq4ys87OueP+L1VERERCnfKIiIhI6PLlDoz7SB35ezHQyDkX7Zy7xDkXDTQA3gMuT9tOREREJBCUR0REREKULx0YNwPrgeucc1syrnDO/QBcD2wA+vqvPBEREZFMlEdERERClC8dGPWAD51zJ3Nambb8Q+BcfxQmIiIikgPlERERkRDlSwfGceD0fLY5DThR8HJERERE8qQ8IiIiEqJ86cBYB/Q0s7NzWmlmZwE9gbX+KExEREQkB8ojIiIiIcqXDowZwNnAKjMbbGbnmFm4mdU1s1uAr9LWzwhEoWbW28y+MbPDZrbTzOaYWY1AnEtERESKrKDmEREREQker6dRdc7NM+t5vWIAACAASURBVLPmwIPASzlsYsAk59w8fxXnObBZN2AuMBO4n9Sp0p4E3jezmNyegxUREZGSJZh5RERERILL6w4MAOfcw2b2LjAYaAFUAg4C3wKznXNf+L9EIHXE8W+cc3elLzCzQ8AiUqdM2xSg84qIiEgRE8Q8IiIiIkH0/+3deZhcRb3/8fcnCQHZwpJLQEIABWVRUYiKiJARFwQVVNxRI2JcLiJy444axZ2JLOIWvYIb4hVRFkWugIMEBH+s1wXQiDGyGwhgDGT9/v6oatL09DrT3adn+vN6nn4mOaf61Pfs1XWq6rRUgQEQEVcDV3cglno2IBVMyj2Q/6rLsZiZmVnBCiqPmJmZWYFaGQOjSN8GnifpzZI2l/QkUheSX0fEnwqOzczMzMzMzMw6rOkKDEmvlnRZrYEzJW0v6VJJr2xfeElE/ByYTerr+iBwKzARaHteZmZm1ruKLI+YmZlZsVrpQnI0sEVE3FltZkTcIWnznO7cdgRXImkA+DpwKnARMA2YB/xU0gsiYm1F+jnAHIBp06YxNDTUznB6xvLly8ftujXSr+vezvUenP8lWDO/LctqyfwvjWgdvM/7T7+ue7+udwsKK4/0HE1gyXHd60mrDTZkzj7XdyWvDZiMNLp1GxwcZGBgoKm006fN4B93/31U+ZmZWee1UoHxVODCBmmuBV428nBqmg+cHxEfLE2QdCNwC3AYFQWUiFhAHpl85syZMWvWrA6EVLyhoSHG67o10q/r3s71HhgYYMF1e7dlWa2Ys8/1RETL3/M+7z/9uu79ut4tKLI80ltiXVev43P2uZ5FU/fvSl67LF3I6fx+VMvYhtubXsYx9zx1VHmZmVl3tDIGxlbAvQ3S3AdMHXk4Ne0G3Fg+ISJuBR4GntiB/MzMzKw3FVkeMTMzswK1UoGxFNi1QZpdWf92kHb6O/CYRwySdgceByzuQH5mZmbWm4osj5iZmVmBWqnAuBJ4uaTdqs3MFQqHAVe0I7AKXwdeK2m+pBdIeiPwM1LlxS86kJ+ZmZn1piLLI2ZmZlagViowBkljZiyUdKykJ0naJP99L6mgMDGna7fTgP8EXgicB3yR1KXkoIj4dwfyMzMzs95UZHnEzMzMCtT0IJ4R8f8kvRv4CnBy/pRbC7wrIq5pY3ylvAP4Wv6YmZlZnyqyPGJmZmbFauUtJETENyUtBN4NPBvYgtTH9GrgaxFxc/tDNDMzM1vP5REzM7P+1FIFBkAuFLynA7GYmZmZNcXlETMzs/7TyhgYZmZmZmZmZmaFcAWGmZmZmZmZmfU8V2CYmZmZmZmZWc9zBYaZmZmZmZmZ9TxXYJiZmZmZmZlZz3MFhpmZmZmZmZn1vJoVGJLul/SBsv9/XNIB3QnLzMzMzOURMzMzW69eC4wtgI3K/j8PmNXJYMzMzMwquDxiZmZmQP0KjHuA6d0KxMzMzKwKl0fMzMwMgEl15l0NvEnSWuCuPG2WpEbLjIg4sR3BmZmZWd/rqfKIpEnAXOBtwAzgn8CPI+J97c7LzMzMHqteBcb7gScB7yibNovGzTYDcAWGmZmZtUOvlUfOAA4CPgncAuwA7NGBfMzMzKxCzQqMiFgk6anAzsD2wBBwJvCdrkRmZjbGTd5wI1avWjmqZQwODjIwMNDSdzaYvCGrVj4yqnzNekUvlUckHQy8DtgrIv7U7fzNzMz6Xb0WGETEOuCvwF9zU83FEXF5NwIzMxvrVq9ayYxTYlTLmLzdUMvLWHJcw6b1ZmNKD5VHjgIuc+WFmZlZMepWYJSLiHoDfpqZmZl1XMHlkWcD50s6HXgzqRz1S+CYiLizwLjMzMz6QtMVGOUkTQeeQXq12YPA9RFxezsDMzMzM6ungPLItsBs4CZSV5LNgC8CP5W0b0Q8prmUpDnAHIBp06YxNDTU1mCmT5/OxLuPbusy6xkcXMGiSZt2Ja/5a17BI1w8qmWsmz6dRwb/2Fx+zG/7/ul1y5cv77t1bpa3TX3ePvV5+9Q32u3TUgWGpBnAAuCFVeb9CnhnRCwecTRmZmZmDRRYHlH+HBYR9+X87gIuB54PXFqeOCIW5DiZOXNmzJo1q63BzJ8/n80HzmrrMuuZe+j1LJq6f1fyOnjpwlF3wZurIU6b9Nqm0i45TlTUP417Q0NDtPuYHC+8berz9qnP26e+0W6fpiswJG0LXEkaQGsx8BvS68y2A/YHXgQslDQzIu4ecURmZmZmNRRcHlkG3FaqvMgWAqtIbyK5tOq3zMzMrC1aaYHxMVJh4YPAlyJibWmGpInA+0jNKE8AjmlnkGZmZmZZkeWRm4ENq0wXsK7NeZmZmVmFVgbCOhT434g4qbywABARayNiEPhf4KXtDNDMzMysTJHlkQuBp0maWjbtAGAD0rgYZmZm1kGtVGBsC1zXIM11OZ2ZmZlZJxRZHlkA3AdcIOllkt4AfA+4JCIWdiA/MzMzK9NKBcaDwI4N0szI6czMzMw6obDySEQ8RBqscxlwNvAV0rgXr2l3XmZmZjZcKxUYC4EjJO1XbaakZwOvzunMzMzMOqHQ8khELIqIQyJik4jYMiJmR8SyTuRlZmZmj9XKIJ6fIfU7vVzS2cCvSaN+bwvMAl5PGsDqs22O0czMzKzE5REzM7M+1XQFRkRcL+kI4EzgjcAbymYLuB84KiIa9Us1MzMzGxGXR8zMzPpXKy0wiIgLJe0IHAbsDUwh9TG9AfhZRPy7/SGamZmZrefyiJmZWX9qqQIDIBcKzsofMzMzs65zecTMzKz/tDKIZ6EkTZL0IUl/kbRS0u2STi46LjMzMzMzMzPrvJZbYBToDOAg4JPALcAOwB6FRmRmZmZmZmZmXTEmKjAkHQy8DtgrIv5UdDxmZmZmZmZm1l1jpQvJUcBlrrwwMzMzMzMz609jpQLj2cCfJZ0u6SFJKySdK+nxRQdmZmZmZmZmZp03JrqQANsCs4GbSF1JNgO+CPxU0r4REeWJJc0B5gBMmzaNoaGhrgbbLcuXL+/4ut144w2sXbuuo3lUM3HiBJ7+9GfUnN+Nde9F7VzvwcFBtrx747Ysq7V8V4xoHcbiPh+c/yVYM39Uy9gmpnNsq8uY/6Uxt62qGYv7vB36db3NzMzMGmm6AkPSZcCVEfGxDsZTM/v8OSwi7svx3AVcDjwfuLQ8cUQsABYAzJw5M2bNmtXVYLtlaGiITq/bwMAAcXNHs6hKu0NFvdRjdGPde1E713tgYIAF1+3dlmW1Yu6h19fdt7WMxX3ejm088e6j2XygtbdEztlnZNu414zFfd4O/brezSq4PGJmZmYFaqULyb7AxE4F0sAy4PelyotsIbAKv4nEzMysnxRZHjEzM7MCtVKB8RfSq0uLUKsNgIDu928wMzOzohRZHjEzM7MCtVKB8S3gUEkzOhVMHRcCT5M0tWzaAcAGpHExzMzMrD8UWR4xMzOzArUyiOcFwAuBKyV9Afh/wN3AsI7WEbGkPeE9agFwLHCBpM+SBvH8AnBJRCxsc15mZmbWu4osj5iZmVmBWqnAuI1UOBBwap100eJyG4qIhyQ9HzgNOJs09sV5wPvamY+ZmZn1vMLKI71GSoP2dsukyepaXt02cQJI3Vu/KZtvwgMPLu9afmZm40UrN/bvUuXpRrdExCLgkKLyNzMzs55QaHmkl0TAoqn7dy2/XZaO30ava9fR1beuafd/dy8zM7NxpOkKjIiY3cE4zMzMzBpyecTMzKx/tTKIp5mZmZmZmZlZIUbUN1TSbsDuwKYR8b32hmRmZmbWmMsjZmZm/aWlFhiSni7pWuCPwDnAmWXzDpS0QtLL2huimZmZ2Xouj5iZmfWnpiswJD0JGAKeTBr1+6KKJL8B7geOaFdwZmZmZuVcHjEzM+tfrbTA+AQwGXhWRBxPeu/6oyIigN8Cz2xfeGZmZmaP4fKImZlZn2qlAuMg4NyIui+ZWgI8fnQhmZmZmdXk8oiZmVmfaqUCYwvg9iaWN3nk4ZiZmZnV5fKImZlZn2qlAuNeYJcGafYE/jHycMzMzMzqcnnEzMysT7VSgXEZ8DJJT642U9IzSc06L25HYGZmZmZVuDxiZmbWp1qpwPgcsAb4jaR3kfuWStoz//8C4F/AYNujNDMzM0tcHjEzM+tTk5pNGBG3SnoV8EPg9DxZwP/lvw8Ar4yIJW2P0szMzAyXR8zMzPpZ0xUYABHxS0k7A28B9gW2Bh4ErgbOiIj72x+imZmZ2Xouj5iZmfWnliowACLiAeDU/LFxbuPHTUC7ryskX+usDTeayJx9ri8k326bvOFGrF61suv5gka9jQcHVzD30NaWUcQ2Nus2l0fMzMz6T8sVGNZfVjy8jhmnRNfzXXKcup5nv1n5yFoWTd2/6/nusnRh1/NcvWplYcfxaLfxokmbtryMIraxmZmZmVmntfyYW9IbJV0q6X5Ja/LfSyW9sRMBmpmZmVVyecTMzKz/NF2BIWkDSecB3wUGgE2Bf+a/A8B3JZ0naYOORGpmZmZ9r1fKI5K2l7RcUkjatJN5mZmZWdJKC4wPAy8DriEVEDaKiO2AjYDnA78DXgp8sN1BmpmZmWW9Uh45CVje4TzMzMysTCsVGG8GFgGzIuLyiFgHEBHrImIImAXcBsxuc4xmZmZmJYWXRyQ9DzgYGOxUHmZmZjZcKxUY04HzImJVtZkRsRI4D9i+HYGZmZmZVVFoeUTSRODLwKeApZ3Iw8zMzKprpQLjTqBRf9INcjozMzOzTii6PPJOUneVr3Ro+WZmZlZDKxUYZwFHSNq82kxJWwBHAD9oR2BmZmZmVRRWHpG0NXAicHxErG738s3MzKy+SS2k/RTwFOB3kj4F/Aa4B5gGHAh8jDRw1ontDtLMzMwsK7I88hngmoj4RTOJJc0B5gBMmzaNoaGhtgYzffp0Fp1wZFuXWc/gmsNZNKk7L1wZXPsKWDN/VMvYJqZzbJPL0PxB5v98VNm1ZP582n48tGr58uWFx9CrvG3q8/apz9unvtFun5oVGJLWAVFtFvC9GtN3BR6ut1wzMzOzZvVKeUTSnsBRwAG5lQfAxvnvFElrI+Lh8u9ExAJgAcDMmTNj1qxZ7QoHgPnz5zPz8z9r6zLrOXjpQhZN3b9reS24bu9RLWPi3Uez+cBZTaWds8/1XVs3gF2WLiSi2mHdPUNDQ7T7mBwvvG3q8/apz9unvtFun3o39t9QvcBgZmZm1i29Uh7ZlTS2xm+rzLsd+G/g6K5GZGZm1mdqVmBExKwuxmFmZmY2TA+VRxYCAxXTDgY+CBxCenWrmZmZdZC7epiZmZk1EBFLgaHyaZJ2yv+8IiKWdzkkMzOzvtPKW0jMzMzMzMzMzArRcgsMSS8Dng5Mp/p72CMi3jbawBrEsD1wK7AJsJmfepiZmfWXXiiPRMSZwJmdzMPMzMzWa7oCQ9KOwIXAHqQRvmsJoKMFBuAkYDmpAsPMzMz6RI+VR8zMzKyLWmmBcRqwJ/Bt4LvAHcCaTgRVj6TnkQbN+iypIsPMzMz6R0+UR8zMzKz7WqnAeD5wcUQU9oowSROBLwOfAh4oKg4zMzMrTOHlETMzMytGK4N4rgZ+36lAmvROYCPgKwXHYWZmZsXohfKImZmZFaCVFhhXAk/pVCCNSNoaOBE4MiJWS7W7vUqaA8wBmDZtGkNDQ12JsduWL1/e8XUbHBxk8nadzaOaVYODddetG+vei9q53oODgyyatGlbltVSvmsOH9E6jGbdB+d/CdbMH9F3R2X+fBZNHN1QPSu325pFJxzZ0ndGuo17jc9zq6HQ8oiZmZkVp5UKjI8DV0h6XUSc3amA6vgMcE1E/KJRwohYACwAmDlzZsyaNavDoRVjaGiITq/bwMAAM06JjuZRzZK5A0TUzrcb696L2rneAwMDLJq6f1uW1YqDly6su29rGc26DwwMsOC6vUf03dGYs8/1o97Gi044kl0+/f2WvjPSbdxrfJ5bDUWXR8zMzKwgTVdgRMQNkg4Cfi7pHcD1wIPVk8aJ7QoQQNKewFHAAZK2yJM3zn+nSFobEQ+3M08zMzPrPUWWR8zMzKxYrbxGdQrwOWAr4MD8qSZIXT3aaVfSO95/W2Xe7cB/Ax7My8zMbJwruDxiZmZmBWqlC8nJwCzgEuB7wJ1077VlC4GBimkHAx8EDgFu61IcZmZmVqwiyyNmZmZWoFYqMF4KXBURL+pUMLVExFJgqHyapJ3yP6+IiOVdDsnMzMyKUVh5xMzMzIrVymtUHwdc1alAzMzMzJrg8oiZmVmfaqUC4wbgCZ0KpFURcWZEyK0vzMzM+kpPlUfMzMyse1qpwDgReJmk7r930czMzCxxecTMzKxPtTIGxnbAhcBlks4CrqP6a8uIiO+2ITYzMzOzSi6PmJmZ9alWKjDOJL2STMCb8ycq0ihPc4HBzMzMOuFMXB4xMzPrS61UYLy1Y1GYmZmZNcflETMzsz7VdAVGRHynk4GYmZmZNeLyiJlZZ0ycOJF169Y1TDc4OMjAwMCo8powYQJr164d1TKsP7XSAsPMzMzMzMzGoXXr1rHgur0bptvy7o2bSlfPnH2uH9X3rX+18hYSMzMzMzMzM7NCNN0CQ9JtTSaNiHjiCOMxMzMzq8nlETMzs/7VSheSCQwf5RtgCrBF/vedwOrRBmVmZmZWg8sjZmZmfaqVQTx3qjVP0i7AacAmwItHH5aZmZnZcC6PmJmZ9a+2jIEREYuAVwLbA59oxzLNzMzMWuHyiJmZ2fjWtkE8I+IR4FfA69u1TDMzM7NWuDxiZmY2frX7LSRrgG3bvEwzMzOzVrg8YmZmNg61MohnXZKmAq8A/tGuZVrxJmywEUuOU9fznTgRpNr5Dg4OMjAw0PZ8p2y+CQ88uLzty7VyqrtvaxndPlch7xufNLn7545Zv3N5xMzMbPxq5TWqH6+zjB2Aw0gjgH+4DXFZj1i3+hEWTd2/6/nusnQhcXPt+UOLqTt/pLT7v9u/UKsQzDil2gsE6pu83dCIvgew5DgVdhybWXu5PGJmZta/WmmBMa/B/IeAT0fEF0cejpmZmVld8xrMd3nEzMxsnGqlAqNW2+11wDLglohYM/qQzMzMzGpyecTMzKxPNV2BERGXdzIQMzMzs0ZcHjEzM+tf7X4LiZmZmZmZmZlZ29VtgSFpRBUcEbFuZOGYmZmZPZbLI2ZmZgaNu5CsHsEyo4nlmpmZmTXL5REzMzNreGP/B6kA0IxNga1HF46ZmZnZMC6PmJmZWf0KjIjYqdECJG0AvAf4aJ60eNRRmZmZmWW9Uh6R9GrgTcA+wBTgVmAwIn7Y7rzMzMxsuFEN4plv5DcDJwECPgDs3oa4zMzMzJrSxfLI8cBy4H3Ay4FfA2dJek8H8jIzM7MKI+obKmk/YD7wLGANcBrwqYhY1sbYzMzMzGoqoDzysohYWvb/yyQ9nlSx8eUO5WlmZmZZSy0wJO0i6RzgCuDZwE+A3SPifa68MDMzs24oqjxSUXlRcgOwTafyNDMzs/WaaoEhaSvgE8A7gMnAb4H/ioirOxibmZmZ2aN6tDyyH/CnAvM3MzPrG3UrMCRNBo4DPkwarOqvwIci4iddiM3MzMysZ8sjkg4CDgOOqjF/DjAHYNq0aQwNDbU1/+nTp7PohCPbusx6BtcczqJJm3Ylr/lrD+ehX49uGZtP34qHbn5Dc/nNfwOLJnZn3SBty3YfD61avnx54TH0qlrb5vrrryei2RcijZ4k9t57767lNzg4yJZ3b9ww3cQ1U9ny7qNHmdeKcXv8+dyqb7Tbp1ELjFuBGcD9pILDVyJi7YhzGyGP+m1mZtbXeqI8Uk7STsBZwHkRcWa1NBGxAFgAMHPmzJg1a1ZbY5g/fz4zP/+zti6znoOXLmTR1P3HTF6LTjiy6e2zSxfXDdL6dfOHcDVDQ0O0+5gcL2ptm4GBAWac0r39tuQ4dfU4GRgYYMF1jStMtrz7aJZt+61R5TX30O5WBnWTz636Rrt9GlVg7Eh677qAucBcSY2WGRGx44gjqu544G+kUb+XAoeQRv2eGhEeNMvMzGx865XyCPBoV5aLgCVA95pAmJmZ9blmxsAQsFX+FMWjfpuZmfW3XiiPIGlj4ELSGByHRsS/i4zHzMysn9StwIiIlt5S0il1Rv0+rNuxmJmZWXf1SnlE0iTgx8CuwHMj4t6CQzIzM+srTb2FpEd51G8zMzPrpq+SurG+F9hK0r5l826IiJXFhGVmZtYfxmQFRtGjfhfluuuue8z/p0+fzvz58zua5+DgYNdGHC83f+3hzP957fnTp09n/s8H257vl+bT08dLO0c1LmrfDq45nMnbDbX8vWkbLGfuCL4HsKrAdR1tviu327rltwz0wuj27dCvo3j363qPES/Kf0+tMm9nYHH3QjEzM+s/Y64CoxdG/S7KwMDAY0bIbmV07ZHq9qjcJQcvXVh3FOSJdx/N5gNntT3fOfv09ojI7RzVuPJ46paDly4c0Qjec7cbYvCuWSPKc8nc4ta1HaPo7/Lp77ecby8fx83q11G8+3W9x4KI2KnoGMzMzPpZT/QpbZZH/TYzMzMzMzPrT2OmAsOjfpuZmZmZmZn1rzHRhcSjfpuZmZmZmZn1tzFRgYFH/TYzMzMzMzPra2OlAsOjfpuZmZmZmZn1sTFRgeFRv83MzMzMzMz625gZxNPMzMzMzMzM+pcrMMzMzMzMzMys57kCw8zMzMzMzMx6niswzMzMzMzMzKznuQLDzMzMzMzMzHqeKzDMzMzMzMzMrOe5AsPMzMzMzMzMep4rMMzMzMzMzMys57kCw8zMzMzMzMx6niswzMzMzMzMzKznTSo6ADMzMzMz64wdtt2R2+9ZMmz64OAgAwMDbc9vIhNZy9q2L7ebam8bseQ4dS2OCRts1LW8ADbcaCJz9rm+YbrBwRXMPbRxukZ5ddPkDTdi9aqVXclrcHCQF734YFatfKQr+U2cOJF169Z1JS+ACRMmsHZtcee4KzDMzMzMzMap2+9Zwun8ftj0bbi96vTROoanEje3fbE1aXdYNHX/ti5z0aRNqy5zl6UL255XPbssXdi1vABWPrK2qfWrtX1a0e11W71qJTNOia7kNXm7oa5VlgCsW7eOBdft3bX8mqnk6iRXYIxAt2u5+tEGk1X35GhHzW8tUvdq1ksiunNB7QWatOGInl6sGhxkydwRPimatOHIvjeGdfs4Lro2vptqPc1sl1pP/qZPm8E/7v57x/I1MzMz63WuwBiBbtdylRRd29VNq1dF3ZrddtT8VtPtmvVSnv0k1qwc0TYezT7vt20MdP0a1U/Xp1pPM9ul1lPRY+55asfyNDMzMxsLPIinmZmZmZmZmfU8V2CYmZmZmZmZWc9zBYaZmZmZmZmZ9TxXYJiZmZmZmZlZz3MFhpmZmZmZmZn1PFdgmJmZmZmZmVnPcwWGmZmZmZmZmfU8V2CYmZmZmZmZWc9zBYaZmZmZmZmZ9TxXYJiZmZmZmZlZz3MFhpmZmZmZmZn1PFdgmJmZmZmZmVnPcwWGmZmZmZmZmfW8MVOBIWkPSZdKWiHpTkmfkjSx6LjMzMysf7g8YmZmVpxJRQfQDElbApcAfwIOA54IzCdVwJxQYGhmZmbWJ1weMTMzK9aYqMAA3gk8DnhlRDwE/ErS5sA8SV/M08zMzMw6yeURMzOzAo2VLiQvAS6uKBicTSpEHFhMSGZmZtZnXB4xMzMr0FipwNgNuKV8QkQsAVbkeWZmZmad5vKImZlZgcZKBcaWwANVpi/L88zMzMw6zeURMzOzAikiio6hIUmrgbkRcWrF9DuAMyPioxXT5wBz8n+fDNzalUC7byqwtOggCtKv696v6w39u+79ut7Qv+vezfXeMSL+o0t5jXk9WB7p13OkWd4+9Xn71OZtU5+3T33ePvVV2z5Nl0fGyiCey4AtqkyfQpUnIRGxAFjQ6aCKJunaiJhZdBxF6Nd179f1hv5d935db+jfde/X9R4jeqo84mOlPm+f+rx9avO2qc/bpz5vn/pGu33GSheSW6joWyppB2ATKvqimpmZmXWIyyNmZmYFGisVGBcBL5a0Wdm01wIPA5cXE5KZmZn1GZdHzMzMCjRWKjC+DqwEzpX0gtyndB7wpT5/5/q47yZTR7+ue7+uN/TvuvfrekP/rnu/rvdY0GvlER8r9Xn71OftU5u3TX3ePvV5+9Q3qu0zJgbxBJC0B3A68BxSP9NvAfMiYm2hgZmZmVnfcHnEzMysOGOmAsPMzMzMzMzM+tdY6UJigKRXSzpf0h2Slku6TtLri46rCJK2z9sgJG1adDydJGmSpA9J+ouklZJul3Ry0XF1g6TXSbo+7+s7JH1X0uOLjqudJO0i6RuSbpK0VtJQlTSS9BFJ/5D0sKTfSHp6AeG2VaN1l7SdpJPy/OV5/b8z1o+BZvZ5RfpT8rVusEshWg+TtIekSyWtkHSnpE9Jmlh0XL1A0ux8rlR+3ll0bEXo5/tLM5rcPourHE93FxBuVzX7m0PS23P59JGc5qAi4u22ZraPpKEa16ONioq7GyQdIekqSffl4+JWSSdImlyWZlTXnbHyGlVLjgf+BryP9O7cQ4CzJE2NiC8XGln3nQQsJ438Pt6dARwEfJI0yv0OwB6FRtQFkl4O/BD4CvB+YDvg08CFkmZGxLoi42ujPUnn8tXA5BppPgR8jLQdbiFdCy6R9JSIGMsFqUbrvg/wClIT/WuAaaTxBq7K6768S3G2WzP7HHi0u8JRQD+P92SZpC2BS4A/AYcBTwTmkx5InVBgaL3m+aSBVUtuKyqQgvXz/aUZzV6LzwLKy9mrOhlUj2j4m0PS60jjAs0DFgJvJZXRnhkRfygk6u5p9jfZr4GPVHx3ZXdCLMzWpPU+idTN8lmkY2Rb4JicZlTXHXchGUPySbG0YtpZwHMiYueCwuo6Sc8DzgM+Szo5NhvDP2TqknQwcAGwV0T8qeh4uknSOWaOjwAAIABJREFU2cCuEbFP2bSXk/b9HhFxc2HBtZGkCaXKGEnnAFMjYlbZ/I2Ae4D5EfGpPG0TYDHwjYgYsz9amlj3LYDlEbGmbNqTgFuB2RHxnS6H3BaN1rsi7SXAb4E3AedExNyuBWo9R9KHgQ8AO5YGDZX0AXLhsM8HNkfSbFKl/7gtF7Sin+8vzWjmWixpMX147W3mN4ekW4ErI+Ko/P8JwE3ATRFxZLdj7qYmt88QsDQijiggxJ4i6TPAfwJbAhsyyuuOu5CMIZUnSnYDsE23YylKbib7ZeBTpBrP8e4o4LJ+q7zINgAerJj2QP6rLsfSMU20JNkP2Bz4n7Lv/JtUsfWSDobWcY3WPSIeKK+8yNP+DKxgDF/3mm09JOkIYHfg852NyMaQlwAXV1RUnA08DjiwmJCsV/Xz/aUZ46glZ9s1+s0h6QnAk3jssbMO+DH9cez0/W+yFt3H+lZOo77uuAJj7NuP1JS0X7wT2IjUraAfPBv4s6TTJT2k1Of5XI3xMQCa9G3geZLeLGnz/OT908Cv+6xCZzdgLfCXiuk353l9RdLTgI0Z59c9SY8jdQ34UL6xm0E6528pnxARS0iVen13Pajjr5LW5L7X7yg6mB7m+0tzjpK0StKDks6RtGPRARWk/DdH6fi4pSLNzcBWkv6ja1H1jmq/yV6Uy+4rJF2cyzB9QdJESRtL2h84FvhapK4fo77uuAJjDMsD5RxGn/yYl7Q1cCJwfESsLjqeLtkWmA08HXgdqX/hPsBPJY2bVgjVRMTPSeu+gNQS41ZgIvDKAsMqwpakbhSVr2hcBmxcPijSeJebp55Kuun9b8HhdNqHgbuA7xcdiPWULVnfEq3csjyv391F6lf9JuBlpLFzvi7pfYVG1bt8f2nsPFLT94NI/fWfA1whaUqhUXVZld8cpetN5fVoWcX8vlDjN9nlwHuBFwNzgBmkY2enbsdXkH/nzxWkbfH+PH3U1x0P4jlG5YP/LOC8iDiz0GC65zPANRHxi6ID6SLlz2ERcR+ApLtIF4LnA5cWGFtHSRogDQ51KnAR6wdw/KmkF1S58I1n1QYrUp1549XnSIXHA8dzJaaknYG5wPPDA1XZcLWuB31/rETExcDFZZMukrQhcIKkU91loCrfX+qIiPeW/fcKSVcBN5IeKJ1STFTd1eA3R+Ux0nfHTq3tExGfKEt2RR7T6hbguPwZ7/YjtZh9FvBx4HTg3XneqK47rsAYgyRtRfpBtwQY14PklEjakzQexAF5YD9IJwXAFElrI+Lh6t8e05YBt5UqL7KFpBGw92AcV2CQms+fHxEfLE2QdCPp4n8YcG5RgXXZMmAzSRMrKm22AFaM5x/y5SS9m1R7//qIuKboeDrs86Rr/C1l17sJwIb5/w+6YqNvLSOd+5WmUL1lhsE5wGuAnejft5HU4vtLiyLiD3nwyr2LjqUb6vzmKLW02ILHjldWuj71xfWold9kEXG3pCvpk2MnIq7P/1woaSnwHUnzacN1x11IxhhJGwMXkgZCObSP+kbvShrU8bekA38Z65tp3c5jX281ntR604aA8f4kaTfSU45HRcStpFfjPbGQiIpxC6nrzC4V04f1hR+vJL2KdI5/ICJ+VHQ8XfBkUlepZWWfHUivH1sGbF9caFawW6joIyxpB9IrxfviejAKrvQbru/vL6Mw7o+nBr85SsdH5ZgFuwH3R8Q/uxBioUbxm2zcHztVlCozdqYN1x1XYIwhkiaRRvfdFXhJRNxbcEjdtBAYqPh8Ic87hPQ61fHoQuBpkqaWTTuAVJlzUzEhdc3fqaillrQ7abT9xUUEVJCrgIeAV5cm5Jvmy0i1/uOapFnAD4DTI2Kw4HC65WiGX+/uIY3YPQCM+4Kh1XQR8GJJm5VNey2pYvfyYkLqea8ivbXs70UH0oP6+v4yEpKeQqpkvq7oWDqp0W+OiLgN+DOPPXYm5P+P+2NnJL/JJE0Dnss4P3ZqeG7++zfacN1xF5Kx5aukH+vvJY3wu2/ZvBsiYmUxYXVefl3RUPm0skFwrhjH73tfQBq59wJJnwU2I1XcXBIRCwuNrPO+Dpws6U7Wj4HxcVLlxbgZByVftA/J/90e2Dy/PhPgFxGxQtLngY9JWkaqnT6eVAE9plseNVp3YEfgZ6R1/lHFNe+fEfHXrgXbRk3s82urfOcR4B8RMdSdKK1HfZ10TzhX0heAJ5DGBvpSxatV+5KknwC/A/6P9ITvtflzbD+Of9HP95dmNHEPGiB1C7gQuJP0hPgEUneBM7sabPc185tjHvB9SYuBK4G3kH7Qv6G7oRai7vYhVXJ9jlTJ8XfSAJ4fJrWeHtdjp0j6JXAJ8EfS20aeC/wX8KNSuW201x25G+3YkS8QtV7dtHNELO5eNMWTNBs4A9hsHFdgIGkX4DTgQNLYF+cB74uIZXW/OMblt6y8E3gXqcvIA6SWOB/ONf/jQq6I+1uN2TtHxOK8LT5C2hZbA9eSCuQ3dCXIDmm07sAs0jlezXciYnbbg+qCZvZ5le8sBs6JiLkdC8zGBEl7kAZDew7puvgtYF6fDWxcVa7ofxWpy5VIrzQ8JSK+V2hgBenn+0szmrgHbQ6cDDyN1D//PuCXwEci4s4uhFiYZn9zSHo78EHSOfdH4P0RMZ7HZwMabx9gNfBN4Bmk8+pfpAexH42Icd09S9KJwCtI4w6tIY09dAbw9dL4FqO97rgCw8zMzMzMzMx6nsfAMDMzMzMzM7Oe5woMMzMzMzMzM+t5rsAwMzMzMzMzs57nCgwzMzMzMzMz63muwDAzMzMzMzOznucKDDMzMzMzMzPrea7AsBGRNCTJ7+AdIUnHSvqTpIclhaTjio7J2me8nB+SBvLx+eqiY2mFkhslXVF0LGbjwXi5phWl3+75kubl9ZzVwTxm5zxmdyqPTsgxDxUdh3WOpKPyfn5WxfSe2feSLpD0V0mTi45lJFyB0cfyiVT+WSnpn5Kul/QtSS+RNLFDeS+WtLgTy+51kl4HnAo8ApwCfBK4utCg+oSkDSS9WdLPJP0jFyZXSPqbpJ9KOlrSJkXH2QskTQBOBm4CzqmYN1R23XhrnWV8oizdmZ2NeL2ICOATwP6SjuhWvma9zPf8YozHe/5YrTyw8afXri2SNgU+DVwQEb8rOp46PgbsDBxbdCAjManoAKwnfDL/nQhsAewJvAl4G3CtpDdGxJ8rvvNmYOPuhTiuvLT0NyLuLDSSPiJpN+AnwB7AA8BlwN+ANcD2wAHA4cDngP8oKMxe8jpgL+CNuUKgmjXA24EzKmfkCpCjcpqu32si4jxJNwOfkfSTOutg1m98z+8u3/M746ekiqC7ig7ErMyxwHbA54sOpJ6IuFHSL4GPSvpaRPy76Jha4QoMIyLmVU6TNA34MvBq4BJJMyPi3rLvLOlehOPO4wFckOkeSdsBl5K2/ZeBj0TE8irpXgic1OXwetV/Ag+RCom1XAgcLmnPiPhjxbwXAzPy91/RmRAb+g6pEHEQcElBMZj1FN/zu873/A6IiAeBB4uOw6wkt2B7J/CXiLiq6Hia8B3gJcDrgW8VHEtL3IXEqoqIe0hPYIeAHYCPlM+v1h829zt/i6SrcrPUR3Iz/YslvTanmZW/tyOwY0Vz1jPLlnW4pO9L+rOkf0taLum63I902HEr6cy8jJ0kvUPS73P+90haIGlKtfWUNF3SaZL+ktPfL+l3kj5WI+3pkm7LTW/vk3S+pGc2s02V+4QCA/n/j657WZrI23bb3KT3Dklry5tpStpO0ldys7lVeVufK2mfKnk+2sxT0gslXZG35T8lnSFpi5zuGZIulLQszz9f0k7NrFdZXhtK+pCk/1PqlvFQzu81VdLOynHNq7GsYU0CK9bl4LydHqw8Dmv4LKkQeVZEHFut8gIgIn4FzKwSz2xJP8n7/uG8bldKOrKJvEvLmCzpGEm/kPT3fAzdL+kSSS+pkv74vL4/qTLvBfm4+L2kx0naMm/zv0pSjfwvzMsbdpxUSbsbsB9wfkQ8XCdp6Yb39irz3g48DPygRh6P9pFWum7ckLftvZK+LWnbGt/bStJnJP0hr/ODkm6S9HkN7/5zdv77tjrrYNb3fM/3PV9N3vOV+vCXWt2dUbFPhy1D0hF5G6/I2/tsSdvXWPZWkj4n6eZ8P3hQ0qWSXlRvXSumL86fzSV9Kf97tWqUNyq+K0nvVRqv5JG8P06XNEXVyyVTJL1f0mWSbi/bP+dL2rdRfmXLebykjyuVK+7Oy7lT0lmSdq+S/md53d9TZd6Jed638v8Pzv//do28N5S0NH82bDLe3ZTu04vzuXFvPtbeVSPtmUrXhpVK5+hZkp5cJW3T57WavLaMIoYnSHqPUpn2YTU3dsULSdfPHzWRtjzP90tal/f/Vnla+bl8qNJ19t/5nD1H0q41lrWxpA9KulbSv5TO75uVrnvTKpKfR+raNvbKSBHhT59+gCB3F6+T5qCc7h5AZdOHKr9L+pEYwG3AV/L/zwD+AJyT0+wEzCM14X8g/7v0ObxsWbcAfwK+R3qC+jXg1rz871WJ88w8739INfLfB+YD1+fpl1X5zkzgvjz/cuALpCdQlwJrK9LuDSwF1gEXAYM5zweAlcAhTWzvWXk9F+c8H133in3yfznNH3I8pwIvyfN3Bu7I6S4ldXf4fo5hJamJanmes3Pac4FV+e8gcFWePgTsC/wb+GWed3Ge90dgQpPH0uTSMQHcTGrF8BXScRPAZ6tsiyhf94r5i4HFNdblQlK3hAvyPvtRg9g2Jl2gA3jSCM+Vh4Hr8j7/HLAAuD0v88Qq6YcYfn5sC6wFriD98P9cXl7pGDy6ynLOz/PeXbGcu/M+26Ns+rdz2hdWWc70vM2ubXJ9j8nLekeN+aV9vQvp3LkP2LAixtV5/V6Q055ZsYx5efp5efuWtu0VrL+O/EfFd3Zm/flzLekcPxn4Oen436lKrLcD/6Ts+uWPP/34wfd83/PbcM/Pefwsf+dnFft0i5xmXtn+eST/PQn4DevLCRtWLHdHUrfOyOlOJt1r78z74e011nV2xfTF+TvXko7NBXk939LEun01L/MO4LT8vT8Dv8vTFlek3zdv50uAb5CO3bOA5aR74ME1zsOhimmvA1aQ7mVfIR2bpX24HNirIv1WwN/ztn1Gxfm7Nu/LjfM0AYvyPp9SJZ435JgGm7yOHJpjXZvj/RzpfL0K+FtF2oNz2tV5fb6Yt88jpPN275Ge1zR/bRlpDBfk5f4g79fPNLFtBvN3X1znGjxU9v8J+TgrnbMbVTm+z8+x/w/pGvuLPP0+4MkVy98SuDHPv4V0LTkpL3s5MKtKTAvzvhx2bPTyp/AA/Clw5zdXmNkwnzgB7Fw2fajyu/lkur100ayYN7Xi/4upuBFUzH9ilWkTSM2dAnh2xbzSBWcJMKNs+iTW3zCfVTZ9MutvlG+oktcOFctYlC92B1akezzppnYXFTfjOus2bNtV7hPgu8CkKvNLBY2PVkzfj/QD9T5g07LppQvgmvLY87b8VZ53P2mcg/Ll/Xeed1iT6/ThnP4X5XED27C+8LZf2fRZjLwCYx1VCgV1Yjsgf+8fozhXqh2Pk0kFytXA9o32Melcml5lOVNIBdf7gcdVzNsa+AfpB/5eeb9dktfnrRVpZ+bp51TJY16e9/Z661mW/uycfp96xzCpAuPI/O/Xl83/UJ72XBpXYKyirACW552c5/13xfQr8/QPV4lpKmU3/7LpP83f2aPRevvjz3j+4Hu+7/ntu+eX8pldY37p+v4Q8NSKeWflea+psp3WAa+rmL4F6UfZw8C0RjGwvsxxCbBJC+fH8/L3biVXxJQdO6VjanHFd6ZUHut5+nRSJcrNNfb5UMW0bYDNqqTdi/TD86Iq8/Yjnat/BjbNy7iL9GN9z4q0c3O+x9Q6PmniAQ/pPvsg6b59YJX508v+vSWwjFQRuEdFuj3zel1fMf1MWjivy/Z31WvLKGO4g7JrYJPH0NX5u1vXmP/ovgc2Io3LFqSKywkVaUvHdzC8ovK9efqlNc6tr1VZ3mZUr8AqlbcaVsr20sddSKyuiFhJukFCcwMbribV5FUuZ2mL+f61yrR1pNpESP3rq/lUlPXVjYg1rG/qWP46o5eRam/Pj4izquT1j7L/Hgo8EfhyRFxeke5OUm3utqSa73ZYBczNsT9K0nTgRaQL+xcr4rgK+CGpVv6VVZb5w/LY87b8Xv7vHyKispn/d/PfpzcZ81GkC+Dx5XFH6kN9Yv7v0U0uq5HzIuKXLaQvdUW4o9rM3DxvXsXnMetd43hcRXpSMokm9n1ErIyI26tMf5DUemJL4JkV8+4j9U3cgNQk8dM5rx9ExBkVaa8lPXE6TGXdL5T6ZL4N+BfpGGnGjPy3mcHRziEVEN6e8xNpX98cEVc28f3vRcQNFdPmkQpJbyg1aVVqLr0fqSD7hcqFRMTSiHikyvLvzn9nVJlnZmV8zwd8z2+n0yLi9xXTvpn/Prp/JO0FHAj8JCLOLk8cEQ+Q3iq1EfCqFvL+r2htYMK35L+fyXmW8l9FekgzTEQ8WO1Yz/f6c4DdJDW890TEvRHxryrTbyINOD4gaYOKeVeR3iSxK6n1x/dJx+WxMXxMqjNIFXLvKJ+Yu1AcCPw6hg/cW81bgM2Br1WeGzmm8jLOm0mVT5+IiD9VpPsj6Th4hqQ9quTT7HndyGhi+GJE/K2FvCCVM1bnsltNuZvIJaTxwT4UEe/J52g1l0XEhRXTTgf+Cjxf0o55mdsAryWV2+ZWLi8i/pXLm5XGZBnJg3haM0p96qNBuh8A7wH+KOnHpCaav61xwtTPUNoaeD9wCPAEoLJve9X+k6QfcJVKBZMty6aV+iZe1EQ4z8l/d1T1PpSlfmi7k1ogjNbiKBs8rcwz8t8rImJ1lfmXkZ6GP4P1hZGSatulNKDYdVXmlX7sT28QK5I2Iz2JvyMibqkRF6yPf7RafS1Vo+N3NukGXm4x6YdyWkAqgHyQVGCdATyuIn2t4/GxgUh7ko7rA0ijVG/UaDkRsVDSJ0iVFx8G/kIaJKqar5IqQ44iNTWEdA5NJxU4qo79UcXW+e+yRgkj4hFJ3weOkbQLqRnwE4Hjm8yrWiHoQUk3kvbL7qR9UTpnL65zo6/m/vx3agvfMetnvucnvuePXrP7p7TNp9TY5qXKtGHjQdTwCKlrTitK23thlXlXk1q1DCPpuaQn4s8htYKYXJFke1IlVF2SDiXd22eS7leVv9GmMvyhwhdILVrfkP//w4gYNhhjRNwn6X+AN0vaL9YPMDkn//16o/iykZxHe9XYp0/Kf3cndR8r1+xx08kYRvIK1K1pXG6aRmpN+gTgTVUqEytVKyOtlbSQVNZ6Bqk70TNJLa1+02LF3ZgsI7kCw+qStBGphh9SP/J63keqETyK1IT8Q8AaSb8g1YQvajLPLYD/R+r7+TvSjfl+0s1jC9KNotZAQw9UmVa66ZS/336L/LfqU/kKpR9zr26QbtMmltWMu2tMLw1eVOupeGn6FlXmVStQrmli3gZV5rUzrpGotX1qKeVftQAcEbNK/5b0aeCj5fMlPYF0HG5JGp/hf0nbbC3pid5bqH08li9nX1KBcxKp68n5pOa160hPvQ6rs5xzgU+Rbk7fqlMRcTapv+jbJX0+/9AvPXH5RqMYy5QG7tyo7N/1fJP0Q+ZtpPN2JcML1LXcU2N6aT+Xjq9WztlypcqmZtbDrK/5ng/4nt9Oze6f0jZ/Yf7U0uw2vzciGlXAVSpt72H3pPyDcdhTdUmvILW0eITUReevpLEm1pEqFg6kufLBsaTWRsvycpaQuoIE6fXue1VbTkSEpJ+yvoXSKXWy+SqpRcI7gKty68a3APeSxjJpxkjOo2qDfJertk+bPW46GUOrZU1I5YzKB1OVtiW1YrmdVKZsxGWkKlyBYY3sTzpO7omIxfUSRsRa0gX41NyUaX/SwESvBvZUetXiyibyPJpUkPlkVLzuTdJzSIWZ0SpdHJt5cl662R8WEee3Ie9Gat10S3FUfTsD6Yl+ebpuGUlcpSfota5BU6i9Hq0WSq4l/aDeQdKuEfGXFr9/POkm+NaIOLN8hqTXs77ZaSMnkG4UAxExVLGcD5MqMIbJPyhKXT+WAR+XdF5E3FqZNiIezqNvvw94kaQ/kAawuiY3RW1W6WlgM08TiIjfS7qaVIExhdQMuG4TyjKVo2KXlI6n0nHQyjlbrlSAqfaE08wey/d83/OLUFqH90bEaW1YXqvlBEgPFCDdk24rn5G7Ym7N8B+HJ5K6AM2MiJsrvvMNhrfuHEbSJOCTpB+ke0fEXRXzn1P1i2nerqSBI5eR7r3fkvSsat0pI+IaSdcDr5F0HOn1mVsDX8jdZJpRfh5Vdg2qVNqne0VEq61h2mU0MYzkGLoX2FXSBjVaTQHcRBrI/UzgN5KeHxG31UgLLiNV5TEwrCalV5eVnkYP6zNaT+7Pd25EvIb01PmJwFPKkqyldi3qLvnvsNdH0sTNoElX57/DXl9ZJ+3z2pT3SJXGCdg/3/AqDeS/13cpHiD1qyM9ddi+xmudqsVV+lG8Q2Xi3A2hXa01iIgVrK8A+PgIFtGu43EX4P7KyosmlvMl0tOXz5F+HGwM/ChXbFTzNdKN9x2kHwYTaa31BaxvertbC9/5JqmZ72TW93FuxrB1V3pV2tNJT7VKhcLSefhiVXmtYh27kSrMGhW2zPqa7/nD0vqeX1tp3JNWnobX0wvb/NHtXWXevlR/4LIL8KcqlRcTaiynmqmkMs9VVSovNiW9EWeY3ILiR6TuVq8jlRGeSv1WGF8jtRB4M6n7SNDa/boXz6N615ZuH1elstOw17OWi4jvk/bZ40mVGE+qk7xaGWki64+v0nH7O1JZ5wANf6V8PaVy3o11U/UYV2BYVflpytmkJnBLWN+fvlb6DSUdlAfwK5++Aeubo64om3Uf8B+SKscSgDT+ADnv8mU9gxoDKY3ABTmfl+en6I+hx76j/DzSD/T/lHRItYVJeo6kjdsUW1V5cKRfkbotHFeR/7NJfSCXkd660G3fJvWbPilfWEtxTSUNMlVKU3IL6WnHYflYK6V/HOmVUu32UVL/3yMlnVzn4j6lyrTF+e+s8omSXkxrA5MuBraS9LSK5byNGgPUSXoV8C5Sf8lPRMT/kgZz24tUsTFMbmFyKfBSUn/aB2jxneSkUclhfX/XZpxNGpDqsLLvN+NN+dwuN4+0L35YeoIbEdeRXtP2dNJ4JI8haevKSp1cwHs6cEP5oGxm9li+5/ue36JSC7u2DPwXaRDqK4BXSjqqWhpJTy0vL3RAqdvjR3MleinfydQ+HxaTnrg/viy9SIOOVhsYspp7SefKPrnCorScDUgtnGqNTTBIGv/gi7ls8AlSWeEdkl5T4ztnkZ7Yf4D0w/hX1QbQreM7pLLbuyQdUDlTaeDZkjNI5Y9PSBo28KakCZJmtZB3LfWuLd2KoWQo/21YdoqIc0iD0k4FLlcaI62a50t6acW0Y0iVxL+OiL/n5f2TdA3fDhisfNAjadPy47rMvqS3tPyhUcy9xF1IjLKBbSaQaoH3JNXsTSbV6L2x2ijLFR5HGlF3saRrSAPKbETqy7g7aeTv8hrqS0kDzvxS0m9ITfxviogLSDeR9wOnSBogDVq4K+kH2bmkUXZHJSJWSXo1aTyDsyS9g1RTu1GO9yDy+RERqyW9kvQ6s59LuopUU7mC1ILgmaTBeLbjsQW2Tngn6QZ1kqQXkbpH7EBqsruO1M1h2EjWXTBIqpE/DLgp94HeOMe1DekG++jAWHmbnkqq3Lgh9+GcRDpe7mT9YGNtERF3SjqIdPwcB7xF0mWkZqLrSE30nks6zu4lVbCUfBV4K/BjST8hNSF9Cqlrxv/Q/PF4CqmiYqHSYFoPkgbr2p/Uh/aI8sSSdiI1M1xGeu1f6YnXCaRBQN8l6dKIqPbU8quk15dOI42k3+pxeRnppv/inF9DOY9m+9GWuwi4Mm+Tu0jbY39SwfBDFWmPJBUQPpsrd4ZIFWe7kkbr3431P4Yg/SCaTPUnu2Z9yfd83/Pb4LekdT9O6Y0KpX76Xx7JIK7ZG0j3nv9WGhPiGtJ9aDrwNNJ99zl0qKl7RFwuaQGpZcIf8/1+NekNNg+SyiWVA0ifTBoA84ay9M8lVV5ckL/bKN91kk4j3e9+L+k80rk4QKoM/DXrW9sAIOlw0o/Ya8j36DxOx+tJx+o3JV1b2TUhIlZI+g5wbJ7UUuvMiFgq6Q2kMsuvJV1EanWwOWkf7UDqDlYaOPQIUgXb1ZIuBf5I2oYzSPtyaxqPGdFIzWtLF2Mo+Rnry3rDBlOtFBEXSDosxzck6QVVuvteAPw0l5MXkR5gHUIaJ+jdFWmPIZ0n7wRmSbqY1MVp5xzTyyl7wKT0FpoZwIIRjBlTrOiBd7n6U8yH9e8XLn1WkmrhriM1KTuYivcIl313iLL3mpMGfvoA6cfIElLT73+SCgjvBCZXfH8TUlO220kD8wRwZtn8PUiDHN5LGhDpOtLT7p0q0+b0Z+bpO1WJdVaeN6/KvBmkH3t/I53k95FuCB+tknYb4POkWsoVpPdH/4V0IT+SKu9wb2bbVdknQw2+v33edn/PMS8lXTSfWSXtbGq8q73Bdqm6nRvEtRHwkbx9Hia9tnMh8Poa6UW6Yf81r0fpVXEbU+W93vXWpYUYJ5PGrDifVBHxSI7176Snbm8DNq3yvf1IBatlZet1eK1tWGsfkwrkV+dlPEAqTB9QuW6k86n0PvFXVlnOjjmWB6jynnJSc8p/5u/v2co2KltG6d3gu9c6hoFdmljOC6odS6RWFpG34WxSoevhHPcZwHY1lrc1aeT1W/P+eyB/9zPAxhVpzyJd17YZ6THjjz/j5YPv+eB7fjvv+QeTKjKWlx1TO+V58/L/Z7WSF7AZqRxxXV7uw3lf/ZxUsbDKg/WtAAACpElEQVRJo3WlSvmhhXWaQBpD6hbS+XEn6XXpU0j37RtrbPMb83G7lPRj9Km1tkG1fU6qPDue9CaMh0njYXyPdK9/zLGej+H7qX3/Pyyn/x0V52Gev1eef2ezx3CVZexJqni8Ix+T95DeljGnxv4+nXTuPEJqwXFLXr/DR3te0+Da0s4Ymtw2P815bNns+Z7X7V95vz6z8vgmlR1/m4+xB0gPZZ5UI/9NSK2O/4903fpXPq5OoaIsRGpZFMDTR7KuRX6UV8DMzMYJpTenLAKujIgR9f3MLUBuAb4REe0YRK9y+fNITV6HDWrapuVvQyrInhURrXT1MTMze5TS+F5/Bs6OiGFdkMYSSbNJDwk+HREfa5DcWiRpP1KrqeMj4uRRLGc2aT8NG0C+HXIX29uAmyPiBe1efqd5DAwzs/FnLqmFy+kjXUCkNxCcBsyp6B8+VnyENLiXC2hmZtaQpG2rjB2wMesHxixivJG2URoM9nhSS4VWB/e2JkTEVcCPgQ92epycUXoX6U0m/1V0ICPhMTDMzMYBSTNIfYh3JY3ZcRPpJjoanyY1WdyJ1t8tXpg8iNpdwJuiYlR3MzOzGo4DXi9piHQP2ZY0Psp0Unep0d5TCyFpf9KgnbNI3VtOjzRIrHXGXOAo0tgTfyw4llpWAm+L4WNujAmuwDAzGx+eQHqN2grSyPXviojKAcdaEhEPkd5PP6ZE6hv5haLjMDOzMeVXpDEiXkQaQHMNqevIacApMXb73b+A1GXzftJ4Nx8oNpzxLSKWkMZA6VkR8bWiYxgNj4FhZmZmZmZmZj3PY2CYmZmZmZmZWc9zBYaZmZmZmZmZ9TxXYJiZmZmZmZlZz3MFhpmZmZmZmZn1PFdgmJmZmZmZmVnPcwWGmZmZmZmZmfW8/w95Cp509iCC7gAAAABJRU5ErkJggg==\n",
      "text/plain": [
       "<Figure size 1296x432 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "det_rsg = [] # Defining the array\n",
    "dist_rsg = [] # Defining the array\n",
    "# Opening and reading the file\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/det_rsg.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        det_rsg.append(float(row[0]))\n",
    "\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/dist_rsg.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        dist_rsg.append(float(row[0])*1e-3)    \n",
    "        \n",
    "det_agn = [] # Defining the array\n",
    "dist_agn = [] # Defining the array\n",
    "\n",
    "# Opening and reading the file\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/det_agn.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        det_agn.append(float(row[0]))\n",
    "\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/dist_agn.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        dist_agn.append(float(row[0])*1e-3)   \n",
    "        \n",
    "det_sc = [] # Defining the array\n",
    "dist_sc = [] # Defining the array\n",
    "# Opening and reading the file\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/det_sc.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        det_sc.append(float(row[0]))\n",
    "        \n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/dist_sc.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        dist_sc.append(float(row[0])*1e-3)   \n",
    "\n",
    "det_ysg = [3.56, 4.25]\n",
    "dist_ysg = [13245.54343*1e-3,7658.9899*1e-3]\n",
    "        \n",
    "det_neb = [7.24, 14.19]\n",
    "dist_neb = [4672.16988*1e-3,10477.97539*1e-3]\n",
    "\n",
    "             \n",
    "histo_class=plt.figure(1, figsize=(18,6))\n",
    "\n",
    "plt.subplot(1, 2, 1)\n",
    "plt.hist([det_rsg, det_agn, det_sc, det_ysg, det_neb], normed=False, bins=14, edgecolor='black', stacked=True, color=['crimson','yellowgreen','dodgerblue','gold','darkviolet']) #histogram of data\n",
    "plt.tick_params(axis='both', which='major', labelsize=15)\n",
    "plt.gca().legend(('RSG','AGN/Galaxy', 'Stellar cluster', 'YSG', 'Nebula'), fontsize=15)\n",
    "plt.ylabel('Number of counterparts', fontsize=20)\n",
    "plt.xlabel('Distance from our Galaxy (Mpc)', fontsize=20)\n",
    "plt.yticks(np.arange(0, 18, 2))\n",
    "plt.grid(True)\n",
    "\n",
    "plt.subplot(1, 2, 2)\n",
    "plt.hist([dist_rsg, dist_agn, dist_sc, dist_ysg, dist_neb], normed=False, bins=15, edgecolor='black', stacked=True) #histogram of data\n",
    "plt.tick_params(axis='both', which='major', labelsize=15)\n",
    "plt.gca().legend(('RSG','AGN/Galaxy', 'Stellar cluster', 'YSG', 'Nebula'), fontsize=15)\n",
    "plt.ylabel('Number of counterparts', fontsize=20)\n",
    "plt.xlabel('Distance from their galaxy center (kpc)', fontsize=20)\n",
    "#plt.gca().set_xscale(\"log\")\n",
    "plt.yticks(np.arange(0, 16, 2))\n",
    "plt.grid(True)\n",
    "\n",
    "histo_class.savefig('histo_class.png',dpi=400)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 532,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1296x432 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "app_rsg = [] # Defining the array\n",
    "abs_rsg = [] # Defining the array\n",
    "# Opening and reading the file\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/det_rsg.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        app_rsg.append(float(row[1]))\n",
    "        abs_rsg.append(float(row[2]))\n",
    "\n",
    "app_agn = [] # Defining the array\n",
    "abs_agn = [] # Defining the array\n",
    "# Opening and reading the file\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/det_agn.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        app_agn.append(float(row[1]))\n",
    "        abs_agn.append(float(row[2]))\n",
    "\n",
    "app_sc = [] # Defining the array\n",
    "abs_sc = [] # Defining the array\n",
    "# Opening and reading the file\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/det_sc.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        app_sc.append(float(row[1]))\n",
    "        abs_sc.append(float(row[2]))\n",
    "\n",
    "app_ysg = [20.4, 21.1]\n",
    "abs_ysg = [-7.36, -7.04]\n",
    "        \n",
    "app_neb = [20.1, 19.83]\n",
    "abs_neb = [-9.20, -10.93]\n",
    "\n",
    "histo_class_mags=plt.figure(1, figsize=(18,6))\n",
    "\n",
    "plt.subplot(1, 2, 1)\n",
    "plt.hist([app_rsg, app_agn, app_sc, app_ysg, app_neb], normed=False, bins=12, edgecolor='black', stacked=True, color=['crimson','yellowgreen','dodgerblue','gold','darkviolet']) #histogram of data\n",
    "plt.tick_params(axis='both', which='major', labelsize=15)\n",
    "plt.gca().legend(('RSG','AGN/Galaxy', 'Stellar cluster', 'YSG', 'Nebula'), fontsize=15)\n",
    "plt.ylabel('Number of counterparts', fontsize=20)\n",
    "plt.xlabel('Apparent magnitude', fontsize=20)\n",
    "plt.yticks(np.arange(0, 16, 2))\n",
    "plt.grid(True)\n",
    "\n",
    "plt.subplot(1, 2, 2)\n",
    "plt.hist([abs_rsg, abs_agn, abs_sc, abs_ysg, abs_neb], normed=False, bins=12, edgecolor='black', stacked=True, color=['crimson','yellowgreen','dodgerblue','gold','darkviolet']) #histogram of data\n",
    "plt.tick_params(axis='both', which='major', labelsize=15)\n",
    "plt.gca().legend(('RSG','AGN/Galaxy', 'Stellar cluster', 'YSG', 'Nebula'), fontsize=15)\n",
    "plt.ylabel('Number of counterparts', fontsize=20)\n",
    "plt.xlabel('Absolute magnitude', fontsize=20)\n",
    "plt.yticks(np.arange(0, 14, 2))\n",
    "plt.grid(True)\n",
    "\n",
    "histo_class_mags.savefig('histo_class_mags.png',dpi=400)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 534,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAt8AAAIqCAYAAAD8VSZuAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvIxREBQAAIABJREFUeJzs3Xl4VdW9//H3VwiTgIIWRQbBojgPEBVbhwDqtcWhVLEqrSBS8Godbp1qSxH1V62KXhRpbWsVrVYr1tY61gFT7UDBoXpViiBFBUWuAyoVkWH9/kjITUKAbDjZCcf363nOc3L2Xnvt7znPecInm7XXipQSkiRJkhreZo1dgCRJkvR5YfiWJEmScmL4liRJknJi+JYkSZJyYviWJEmScmL4liRJknLS6OE7IoZHRKrjcVpj1yZJkiQVUvPGLqCaAcDSaq/nNlYhkiRJUkNoSuF7RkppSWMXIUmSJDWURh92IkmSJH1eNKXw/VpErIiIWRExurGLkSRJkgqtKQw7eRv4ITAdaAacCNwYEW1SSv/dqJVJkiRJBRQppcauYQ0R8RvgUOALKaVVtfaNAkYBtGrVqm/37t0boUI1ZatWrWKzzZrSf+qoKfB7obr4vVBd/F6otldfffXdlNIXCtFXUw3fQ4C7gS+mlNY660nv3r3TrFmz8itMm4Ty8nLKysoauww1MX4vVBe/F6qL3wvVFhHPppRKC9FXU/+zrun9ZSBJkiRtoKYavo8F3gVeb+xCJEmSpEJp9BsuI+K3VNxs+SIVN1x+o/JxVu3x3pIkSdKmrNHDNzALGAF0AwJ4BTg5pfSrRq1KkiRJKrBGD98ppe8D32/sOiRJkqSG1ujhW5IkqbqPPvqIRYsWsXz58kY5/xZbbMHMmTMb5dzKX0lJCZ06daJ9+/a5nM/wLUmSmoyPPvqId955hy5dutC6dWsiIvcaPv74Y9q1a5f7eZW/lBJLly5lwYIFALkE8KY624kkSfocWrRoEV26dKFNmzaNErz1+RIRtGnThi5durBo0aJczmn4liRJTcby5ctp3bp1Y5ehz5nWrVvnNszJ8C1JkpoUr3grb3l+5wzfkiRJUk4M35IkSVJODN+SJEkFNm7cOCKi6rHtttty5JFH8uKLL9Zo99JLL/G1r32Nzp0707p1a3r27MkJJ5zASy+9VKPdqlWruOWWWzjooIPYcsstadGiBT169GDkyJFr9KmmzakGJUlSk7d95+14Y+HbuZ+3+7adef3ttzbo2C222IJHHnkEgHnz5jF27FgOO+wwZs6cSceOHZkzZw79+vVjv/3244YbbqBDhw7Mnj2bKVOm8OKLL7L77rsDFcH7+OOP54EHHmD06NFceOGFtGvXjldffZVbb72VvfbaixUrVtCsWbOCvW81HMO3JElq8t5Y+DZztj4w9/P2WvjnDT62efPm9OvXD4B+/frRo0cPDjjgAB555BFOOukkbrnlFlq2bMnDDz9My5YtARgwYACjR48mpVTVz8SJE/nd737Ho48+ysCBA6u2H3LIIXz729/mpptu2uAalT/DtyRJUg722msvAN58800AFi9ezJZbblkVvKurPvvGhAkTOPbYY2sE7+pGjhzZANWqoTjmW5IkKQdvvPEGAD179gSgT58+zJ07l7PPPptXXnmlzmPefPNN5s2bx+GHH55bnWpYhm9JkqQGsmLFClasWMFrr73Gd77zHfbee2+OOeYYAIYNG8bxxx/P9ddfz2677cZWW23Ft771LZ555pmq4996q2K8ebdu3Wr0u2rVqqq+V6xYUWOYipo2w7ckSVIDeO+99ygpKaGkpIRevXrx/PPPc++991YNM2nevDm/+c1veOGFF7jsssvo27cvd999NwcccAAPPvggQFWorr0IzFlnnVXVd0lJSVV7NX2Gb0mSpAawxRZbMGPGDKZNm8bPfvYzPvvsM0466SRWrVpVo92ee+7JmDFjePTRR5k1axadO3dmzJgxAHTp0gWA+fPn1zjmggsuYMaMGfzhD3/I582oYAzfkiRJDaB58+aUlpay//77M2rUKCZNmsS0adOYMmXKWo/p0aMHQ4YM4Z///CdQMdykR48ePProozXade/endLSUvbYY48GfQ8qPMO3JElSDr75zW+y2267ceWVVwKwaNGiOtvNnj2bbbbZpur1Oeecwz333EN5eXkeZaqBOdWgJElSDiKC73//+wwdOpQnnniC3//+97zwwgucdNJJ7LLLLvz73//m3nvv5f7772f8+PFVx5155pk89dRTfOUrX2H06NEcdthhtGvXjkWLFnHPPfcAsPnmmzfW21JGhm9JktTkdd+280YteLMx5y2kb3zjG4wbN46rrrqKSy65hCVLlnDNNdewYMEC2rRpw0477cSdd97JCSecUHXMZpttxpQpU5g8eTI333wzN998M59++inbbbcdBx10EH/961854IADClqnGo7hW5IkNXkbusT7hvj4449p167dRvUxbtw4xo0bt8b2Zs2a8eqrr1a9Xr0C5vpsttlmjBgxghEjRmxUXWp8jvmWJEmScmL4liRJknJi+JYkSZJyYviWJEmScmL4liRJknJi+JYkSZJyYviWJEmScmL4liRJknJi+JYkSZJyYviWJElqACklevbsSUQwZ86cOtu88MILnHTSSXTp0oUWLVrQsWNHDj30UH7zm9+wYsWKqnbDhw8nIhg9evQafZSWljJ8+PA1tk+fPp0WLVrw4YcfVm3705/+xDHHHEOnTp0oKSmhU6dOHHXUUTz88MOklDK9v+HDh1NaWprpGBm+JUnSJqDb9tsREbk82rdvX/Vzt+232+Ca//a3vzFv3jwA7rrrrjX233PPPey77768/fbbXHHFFTz++OPcfPPN7LDDDpx88snceuutaxwzefJkFixYUK/zP/jggxx44IFsscUWAEyYMIH+/fvTrFkzJk6cyBNPPMENN9xA27ZtOfLII5k6deoGv1fVX/PGLkCSJGl95r/xNj9/tk/u5x3V97kNPvbOO+9k8803Z/fdd+fOO+9kzJgxVfsWLFjA8OHDGTp0KDfffDMRUbXva1/7Gueeey5vv/12jf523XVX3n33Xa6++momTJiw3vM/+OCDnHjiiQA899xznHfeeYwdO5Zx48bVaHf88cdz1lln0aZNmw1+r6o/r3xLkiQV2MqVK5kyZQpHH300I0aM4JVXXuHFF1+s2n/TTTexYsUKrrnmmhrBe7XevXtTVlZWY1vr1q357ne/y89//nMWLVq0zvMvXLiQ5557jkGDBgEwceJEOnXqVOMPgOoOOOAA9tprr6rXt912GwceeCAdO3akQ4cO9O/fn2eeeWad53z77bcZMWIEO+ywA61bt2annXZizJgxfPbZZ1Vtrr76alq1asUrr7xStW369Ok0b9686jPZbrvtuOSSS9bo/5BDDuHrX//6OmvYFBi+JUmSCmzq1Km88847nHDCCRx33HGUlJRw5513Vu1/6qmnKC0tpWPHjpn6Pf3002nVqhXXXnvtOts99NBD9OzZk5133rnqfAMGDKB58/oNepg3bx4nn3wyU6ZM4de//jVdu3bl4IMPZu7cuWs95t1336Vjx45ce+21PPLII5x//vnccsstnHnmmVVtzj33XEpLSxk2bBgrVqzg008/ZdiwYRx++OGMHDmS5s2bM2zYMCZPnlxjDPrcuXN5+umnOeWUU+pVf1PmsBNJkqQCu/POO9lyyy054ogjaNGiBYcddhh33XUXl19+ORHBW2+9xd57773GcdVvstxss83YbLOa10nbtWvHWWedxbXXXsuFF15Ihw4d6jz/gw8+WHXVG+Ctt96iW7duNdqklFi5cmWd5xs7dmzV9lWrVnHYYYcxY8YMbr/99hr7qttjjz0YP3581esvf/nLbL755owYMYKJEyfSokULNttsMyZPnszee+/NFVdcwQcffMA777zDE088UXXciBEj+PGPf0x5eTn9+/cHKsa6d+rUia985St1nntT4pVvSZKkAlq2bBm/+93vGDx4MC1atADgxBNPZN68eUybNg2oCL61h5s888wzlJSUVD2OP/74Ovs/++yzAbj++uvr3L98+XIee+yxGuEbWON8v/3tb2uc74ILLqjaN3PmTAYPHsw222xDs2bNKCkpYdasWbz66qtrfd8pJSZMmMCuu+5K69atKSkpYejQoSxbtow33nijql2vXr248sorueyyy7juuuuYOHEi2233fze27rjjjhx88MFMnjy5qt/bbruNb33rW/W+ct+UGb4lSZIK6OGHH2bx4sV89atfZfHixSxevJiysjJatmxZNfSkS5cuzJ8/v8Zxu+66KzNmzGDGjBn06bP2m0s7dOjAf/7nf3L99dezZMmSNfY/9dRTrFq1qsaY8e22226N8w0cOLDqfJ07d67a/vHHH3P44Yfz5ptvcu211/L0008zY8YM9tprLz799NO11jVhwgTOPfdcBg8ezH333cf06dOZNGkSwBrHHXvssQB07NiRIUOGrNHXqaeeyj333MPHH3/M1KlTef3114tiyAkYviVJkgpqdcAeMmQIHTp0oEOHDnTr1o1ly5Zx9913s3LlSg4++GBmzJjBBx98UHVcmzZtKC0tpbS0lHbt2q3zHOeeey5Lly7lJz/5yRr7HnzwQQYOHEjLli2rth188ME88cQTNYaZdOjQoep8q6/QQ8UUifPnz+f2229n6NChHHjggZSWltaYL7wuU6ZMYciQIfzoRz/i8MMPZ99992XzzTevs+1pp51G9+7dWbZs2Rqzr0DFZ1dSUsKUKVOYPHky+++/P7vuuus6z7+pMHxLkiQVyJIlS3jggQc48cQTefLJJ2s8rr32Wt555x2efPJJRo4cSbNmzTj//PM36DydOnXi29/+Ntdeey1Lly6tsa/2eG+AM888k3feeYfLL798vX2v7q96eP/rX/9aNWf5uo6rfgzAHXfcsUa72267jQceeIDbb7+da665hquuuorp06fXaNO6dWtOPPFEJk2axL333ls0V73BGy4lSZIK5r777uOTTz7h7LPPZv/996+x78tf/jI/+tGPuPPOO/nlL3/JLbfcwtChQ5k7dy6nnHIKPXr0YMmSJTzzzDO8+OKLHH300es81/nnn8+NN97IO++8w7777gvAnDlzePXVV/nqV79ao22fPn0YP3483/3ud/nHP/7BN77xDTp37syHH37I008/zcKFC2nbti0A/fr1o23btnz729/mggsuYP78+YwbN44uXbqss57DDjuM66+/nv33358vfvGL3HHHHWus7Dl//nzOPvtszj//fPr160e/fv249957GTZsGM8//zytWrWqanvqqady44030rp1a0444YR1f/CbEK98S5IkFcidd97JjjvuuEbwBqpuorz33ntZtmwZQ4YMYfr06WyzzTZceOGFDBgwgKFDh/Lkk09yxRVX8Itf/GKd5+ratSvDhg2rse3BBx9kr732omvXrmu0P+ecc5g6dSrLly/njDPOYMCAAYwYMYL/+Z//YfLkyVx88cUAbLPNNkyZMoWFCxdyzDHHMGHCBG688UZ69eq1znrGjh3LiSeeyJgxYzjxxBNp0aLFGjeFjhw5kq5du9aYx/umm25i4cKF/OAHP6jRtrS0lC5duvD1r3+9apXOYhDV51Dc1PTu3TvNmjWrsctQE1NeXr7GwgSS3wvVxe9F0zNz5kx22WWXNbZ323475r/xdh1HNKyu3Tvz5utv5X7eDbV6rPWPfvSjxi5lo73yyivstttuPP744wwcOLDBz7e27x5ARDybUiotxHkcdiJJkpq8PAPwxx9/vN4bHpuqRx99tLFL2Gjvvfces2bN4oc//CG77747AwYMaOySCsphJ5IkSWoy7r//fg488EDefvttJk+evMb85Js6w7ckSZKajOHDh7Nq1SpeeeUV+vbt29jlFJzhW5IkScqJ4VuSJEnKieFbkiRJyonhW5IkScqJ4VuSJEnKieFbkiRJyonhW5IkScqJ4VuSJKnAJk+eTN++fWnXrh0dOnRgn3324bvf/W7V/kWLFjFu3DjmzZu3Qf1HBDfccEPV67KyMo477riNLXuj1K6pEKZPn864ceMK2mdjM3xLkqQmr3O3HkRELo/27dtX/dy5W4/MtV5xxRWMHDmS//iP/+Dee+/ltttu45hjjuEPf/hDVZtFixZxySWXbHD4/ryYPn06l1xySWOXUVDNG7sASZKk9Vk4/3W6T0i5n/eNc7IvbX7DDTcwevRoLr/88qptRx11FBdffHEhS2sQS5cupXXr1o1dRoNpCu/PK9+SJEkFtHjxYrbddts1tkdUBPl58+axxx57ANC/f/+qq+yrvf/++4wePZptttmGVq1a8aUvfYm///3vmWr45z//yQknnEC3bt1o06YNu+22GxMmTGDVqlVVbcrLy4kI/vjHP3L00UfTtm1bvvOd76y1z/fee4/Ro0fTuXNnWrVqRe/evZkwYcJa2/fo0YPzzjuvxrbJkycTESxZsgSA5cuXc95559G9e3datmzJdtttx+DBg/nss8+YPHkyZ555ZtVnFxGUlZVV9fXSSy8xaNAg2rVrR7t27RgyZAgLFy7c4PeXF698S5IkFVCfPn2YOHEi3bt358gjj2Srrbaqsb9z587ccccdDB06lEmTJtGnT5+qfcuWLePQQw9l8eLFXH311XTq1Imf/vSnHHroocyePbvOUF+XBQsW0Lt3b4YOHUq7du34xz/+wcUXX8zSpUu56KKLarQ99dRTOeWUUzjnnHNo1apVnf0tXbqUsrIyFi1axMUXX8zOO+/MnDlzmDNnTsZPp6YrrriCO+64gx//+Mf07NmThQsX8tBDD7Fy5UoGDRrEueeeyzXXXMPf/vY3ANq3bw/AnDlz+PKXv0xpaSm/+tWvWLlyJT/84Q856qijmD59eo0/Zurz/vJk+JYkSSqgSZMm8bWvfY3hw4cTEeyyyy4ce+yxnHfeebRv356WLVuy5557ArDrrrvSr1+/qmNvv/12XnrpJV5++WV23HFHAA499FB69+7NNddcw9VXX12vGgYOHMjAgQMBSClx4IEH8sknn/CLX/xijfA9ZMgQLrvssnX2d9ttt/Hyyy/z3HPPsffeewMwYMCA+n0g6zB9+nROOukkhg0bVrXt+OOPB6B169b06NEDoMZnBHDJJZew7bbb8vDDD9OiRQsA9txzT3beeWceeughBg0alOn95clhJ5IkSQW05557MnPmTP7whz9w+umnk1Lisssuo7S0tGq4xdo8/vjj9O3bl549e7JixQpWrFgBwCGHHMIzzzxT7xo+/fRTLr74Ynr16kXLli0pKSnhBz/4Af/617+q+lytelBdm6lTp7LPPvtUBe9C2XvvvZk8eTJXXXUVL774IinVb1z/448/zuDBg9lss82qPqeePXvSo0ePNT6n+ry/PBm+JUmSCqxly5YcddRR3HDDDbzyyivcdNNNzJ49m1/+8pfrPO7dd99l2rRplJSU1HjccsstvPnmm/U+/4UXXsj48eMZNWoUDz30EDNmzGDMmDFARTCvbptttllvf++99x6dO3eu9/nra8yYMZxxxhn85Cc/Ya+99qJbt25cd9116z3u3Xff5corr1zjc5o7d+4an1N93l+eHHYiSZLUwE499VQuuOAC/vnPf66zXceOHSktLeWnP/3pGvtatmxZ7/NNmTKFM888kwsuuKBq24MPPlhn2+rjo9dmq622yjy+u1WrVnz22Wc1tr3//vtrtLn00ku59NJLmT17NjfeeCPnnHMOvXv35ogjjlhr3x07dmTw4MGMHDlyjX1bb711jdf1eX95MnxLkiQV0KJFi+jUqVONbf/7v//Lhx9+WHUVdvU45dpXoQcOHMijjz5K9+7d1+gji6VLl9YI6ytXruSuu+7a4P4GDhzIlClTePHFF6vGq69P165dmTlzZo1tjz322Frb77jjjowfP55JkybxyiuvcMQRR9T4nKrfLDlw4EBeeukl+vbt2+TC9foYviVJkgpojz324JhjjuHwww+nU6dOvP7664wfP542bdpU3VjYvXt3Wrduza233soWW2xBSUkJpaWlnHzyydx4442UlZVx3nnnscMOO/Dee+8xffp0tt12W/7rv/6rXjUcdthhTJo0iV69etGxY0cmTZrEsmXLNvg9nXzyyUyaNInDDz+ccePG0bt3b/71r3/x6quv8uMf/7jOYwYPHsyZZ57J5Zdfzr777su9997Lyy+/vEabvn37ss8++9C6dWvuueceVqxYwcEHHwzAzjvvDMB1113HgAEDaN++Pb1792bcuHHst99+DBo0iBEjRrD11luzYMECHnvsMYYPH15jSsKmxvAtSZKavG27br9BC94U4rxZjR07lvvuu4+zzjqL999/n2233ZYvfelL/OY3v6Fnz55AxXCLX/ziF1xyySUccsghLF++nJQSrVq14sknn2Ts2LFcfPHFvPPOO3Tq1In99tuPo48+ut41TJw4kdNOO40zzjiD1q1bM2zYMAYPHsyoUaMyv5/V9U6dOpXvfe97jB07lo8++ogePXpw+umnr/WYUaNG8dprr3H99dezbNkyTj75ZMaMGcPo0aOr2qz+XK6++mpWrVrFrrvuym9/+1tKS0sBOOiggzj//PO57rrruOiiizj44IMpLy9np512Ytq0aYwZM4ZRo0axdOlSunTpwsCBA+nVq9cGvce8RH3vKm2KevfunWbNmtXYZaiJKS8vb9J/8apx+L1QXfxeND0zZ85kl112adQaPv74Y9q1a9eoNSh/6/ruRcSzKaXSQpzH2U4kSZKknBi+JUmSpJwYviVJkqScGL4lSZKknBi+JUlSk7IpTwahTVOe3znDtyRJajJKSkpYunRpY5ehz5mlS5dSUlKSy7kM35Ikqcno1KkTCxYs4JNPPvEKuBpcSolPPvmEBQsWbNSKolm4yI4kSWoy2rdvD8Bbb73F8uXLG6WG2kuZq7iVlJSwzTbbVH33GprhW5IkNSnt27fPLQjVpby8nH322afRzq/i5rATSZIkKSeGb0mSJCknhm9JkiQpJ4ZvSZIkKSeGb0mSJCknhm9JkiQpJ4ZvSZIkKSeGb0mSJCknhm9JkiQpJ4ZvSZIkKSeGb0mSJCknTSp8R0SXiFgSESki2jZ2PZIkSVIhNanwDVwNLGnsIiRJkqSG0GTCd0QcBBwBjG/sWiRJkqSG0LyxCwCIiGbAROBSYHEjlyNJkiQ1iKZy5fs0oBUwqbELkSRJkhpKpJQat4CIrYDZwDdTSg9FxHDgFqBdSmmN8d8RMQoYBfCFL3yh7913351nudoELFmyhLZtvV9XNS1ZsoRXX32Vxv6dp6ala9euLFiwgD59+jR2KWpC/HdEtfXv3//ZlFJpIfpqCuH7RmD7lNJXKl8PZx3hu7revXunWbNmNXyR2qSUl5dTVlbW2GWoiSkvL6d///50n2D41v85r3M5Z32jv3+UqQb/HVFtEVGw8N2oY74jYjdgBHBwRGxZublN5fMWEbEypbS0caqTJEmSCquxb7jcESgB/lbHvvnAL4GRuVYkSZIkNZDGDt9/BvrX2nYEcCHwVWBu7hVJkiRJDaRRw3dK6V2gvPq2iOhR+ePT6xvzLUmSJG1KmspUg5IkSVLRa3LhO6U0OaUUXvWWJElSsWly4VuSJEkqVoZvSZIkKSeGb0mSJCknhm9JkiQpJ4ZvSZIkKSeGb0mSJCknhm9JkiQpJ4ZvSZIkKSeGb0mSJCknhm9JkiQpJ4ZvSZIkKSeGb0mSJCknhm9JkiQpJ4ZvSZIkKSeGb0mSJCknhm9JkiQpJ4ZvSZIkKSeGb0mSJCknhm9JkiQpJ4ZvSZIkKScFCd8R0SEiNi9EX5IkSVKxqnf4joiBEXFVRHSotq1TRPwJeBd4PyKubYgiJUmSpGKQ5cr3mcDXU0ofVNs2HjgImAO8B5wdEccXsD5JkiSpaGQJ33sBf179IiJaA8cBj6WUegO9gTeB0wpaoSRJklQksoTvTsBb1V7vD7QCJgOklD4GHqAihEuSJEmqJUv4Xga0rvb6ICABT1Xb9hHQsQB1SZIkSUUnS/j+FzCg2utjgdkppQXVtnWj4uZLSZIkSbVkCd+3AntExN8j4mlgD+DXtdr0AWYVqjhJkiSpmDTP0PanQD/gG0AA9wNXrt4ZEfsBuwB3FrJASZIkqVjUO3ynlJYDJ0XEaRUv08e1mswF9gHmFa48SZIkqXhkWWTn4IjonlL6qI7gTUrpXeB9KqYklCRJklRLljHfTwLD19Pm5Mp2kiRJkmrJEr6jnm3SBtYiSZIkFbUs4bs+ugNrDEmRJEmStJ4bLiNibK1NZRF1XgBvRkXwPoFqS9BLkiRJ+j/rm+1kXLWfE1BW+VibBcD3NqoiSZIkqUitL3z3r3wOYCowmYrFdmpbCbwHzEoprSpYdZIkSVIRWWf4Tin9afXPEXEr8Pvq2yRJkiTVX5YbLnsA+zZQHZIkSVLRyxK+96fixkpJkiRJGyBL+J4NdGuoQiRJkqRilyV83wQMiojuDVWMJEmSVMzWN9tJdfcDhwF/iYgrgRnAQupY0TKl9EZhypMkSZKKR5bwPZeKoB3AdetolzL2K0mSJH0uZAnJt1HHVW5JkiRJ9VPv8J1SGt6AdUiSJElFL8sNl5IkSZI2guFbkiRJyknmGyMjYl/gP4AuQMs6mqSU0qkbW5gkSZJUbOodviMigMnAN6mY8WT1zCerpWrbDd+SJElSLVmGnXwH+BbwK6CUiqA9AfgS8H3gY+AuYIcC1yhJkiQVhSzDToYBs1bPelJxIZzFKaVpwLSI+CMwDXgMuKXAdUqSJEmbvCxXvnsDU2ttqwrvKaXngQeA0wtQlyRJklR0soTvAD6s9vrfQMdabWYDO29sUZIkSVIxyhK+F1Axw8lqc4G+tdrsSEUolyRJklRLlvA9nZph+2Fgv4j4YUTsFhFnAMdQMe5bkiRJUi1ZwvdvgWYR0bPy9VXA68AlwIvARGAx8L2CVihJkiQViXrPdpJS+j3w+2qv34+IfYBvA18E5gG3pZTeLnSRkiRJUjHIvMJldSmlD4Hue/7lAAAgAElEQVTxBapFkiRJKmpZhp1IkiRJ2giZw3dEDI2IJyLi/YhYUfn8REQMbYgCJUmSpGJR72EnEVEC3AMcScWc3yuA/wW2AvoDZRFxPHBcSml5A9QqSZIkbdKyXPm+CDgK+DsVYbtVSqkz0AoYQMVUhEcCFxa6SEmSJKkYZAnfJwNzgLKU0p9SSqsAUkqrUkrlQBkVC+8ML3CNkiRJUlHIEr67AvellD6ra2dKaRlwHzVXwZQkSZJUKUv4fgsoWU+bksp2kiRJkmrJEr5/DRwXEe3r2hkRWwLHAXcUojBJkiSp2GQJ35cCzwDTI+KkiOgaESWVz0OBaVTcdHlZQxQqSZIkbeqyrHC5tPI5gF/VsT+AHYFPI6L69pRS2qiVNCVJkqRikCUUPw2khipEkiRJKnb1Dt8ppbIGrEOSJEkqevUe8x0RB0fE3g1ZjCRJklTMstxw+SQwqqEKkSRJkopdlvD9Lv9306UkSZKkjLKE73LgSw1UhyRJklT0soTvMUDviLgsIta30qUkSZKkWrJMNXgR8BLwfeDUiHgBWMia0w+mlNKpBapPkiRJKhpZwvfwaj9vW/moSwIM35IkSVItWcJ3zwarQpIkSfocyLLIzusNWYgkSZJU7LLccClJkiRpI2QO3xFxVETcFREvRMScatt3iYgLIqJLYUuUJEmSikO9h51ERACTgW9WbloKtK7W5APgciCAKwtUnyRJklQ0slz5Ph34FnAL0BEYX31nSmkh8BdgUMGqkyRJkopIlvB9KvAC8O2U0oesOb83wGycFUWSJEmqU5bw3Rt4MqVUV+hebRHwhfp2GBHHRcRfI+K9iPg0ImZFxJiIaJGhLkmSJGmTkGWe7xVAq/W06QIsydDnVsCTwNXAYmA/YBwVC/h8J0M/kiRJUpOXJXy/ApRFRNR19TsiWgEDgOfr22FK6We1Nj0ZEe2BMyLizPVcZZckSZI2KVmGnfwK2Bn474iocVxENAOuBbajYkaUjfEe4LATSZIkFZ0sV75/BhwNnAUMAT4GiIh7gH5UBO/7Ukp3ZC2iMry3BPpU9v9Tr3pLkiSp2ESWjBsRzYExwBlUjNdebTEwEbgspbQicxERn1IRvgFuA05JKa1aS9tRwCiAL3zhC33vvvvurKdTkVuyZAlt27Zt7DLUxCxZsoRZr74K/l2varp27cr8BQvo26dPY5eiJsR/R1Rb//79n00plRair0zhu+qgigV3dqIigH8I/DOltHKDi4joA7Sh4obLscCvU0qnr++43r17p1mzZm3oaVWkysvLKSsra+wy1MSUl5fTv39/5mx9YGOXoiZkzphvcsQ5p+F/tqo6/x1RbRFRsPCdZYXL7sDilNJHlUNC1ki9EdEO6JBSeiNLESml5yp//HNEvAvcGhHXpJRey9KPJEmS1JRlueHyX8DZ62lzVmW7jbE6iLtYjyRJkopKlvAdlY+G9uXK540N8ZIkSVKTkmW2k/rYBvh3fRtHxCPA48DLwEoqgve5wG8cciJJkqRis87wHREn19q0dx3bAJoB3YFvAf+T4fwzgOFADypW0JwLXATcmKEPSZIkaZOwvivfk4HVt4An4JjKR22rh6N8AlxS35OnlH4I/LC+7SVJkqRN2frC9ymVzwHcDPweuK+OdiupWJnybymlxYUrT5IkSSoe6wzfKaVbV/8cEcOA36eUbmvwqiRJkqQiVO8bLlNK/RuyEEmSJKnYZZlqUJIkSdJGyBS+I+KQiHggIhZFxPKIWFnHY0VDFStJkiRtyrIsLz+IihsumwFvULG8vEFbkiRJqqcsi+yMA5YDg1JKjzZMOZIkSVLxyjLsZHcqVp40eEuSJEkbIEv4XgK831CFSJIkScUuS/h+AjigoQqRJEmSil2W8H0h8MWIGBMRsd7WkiRJkmrIcsPlxcDLwCXAiIj4B1DXUvIppXRqIYqTJEmSikmW8D282s89Kh91SYDhW5IkSaolS/ju2WBVSJIkSZ8D9Q7fKaXXG7IQSZIkqdhlWl5ekiRJ0obLsrx89/q2TSm9sWHlSJIkScUry5jveVTcTLk+KWO/kiRJ0udClpB8G3WH7y2BvYHtgXLAseGSJElSHbLccDl8bfsiYjPgh8BpwLCNL0uSJEkqPgW54TKltCqldAkVQ1N+XIg+JUmSpGJT6NlO/gocXuA+JUmSpKJQ6PDdEdi8wH1KkiRJRaFg4TsiDgW+AbxUqD4lSZKkYpJlnu+p6+ijG7B6HvBLN7YoSZIkqRhlmWqwbC3bE/AB8EdgfEppbSFdkiRJ+lzLMtWgS9FLkiRJG8FALUmSJOVkg5eBj4j2wBbAhymljwpXkiRJklScMl35johmEfG9iJhDxTjvecAHETGncvsGh3lJkiSp2GWZ7aQF8AhwCBU3Wb4JvA10BnoAPwKOiIjDU0qfFb5USZIkadOW5cr3d6mY8eRBYJeUUo+U0gEppR5Ab+B+4KDKdpIkSZJqyRK+T6JiAZ2vpZRmV9+RUnoN+DrwMjC0cOVJkiRJxSNL+O4FPJxSWlXXzsrtDwNfLERhkiRJUrHJEr4/A9qup83mwPINL0eSJEkqXlnC94vAcRHxhbp2RsTWwHHAC4UoTJIkSSo2WcL3DcAXgOkRcWpE7BARrSOiZ0ScAvy9cv8NDVGoJEmStKnLsrz83RGxN/A94Od1NAngqpTS3YUqTpIkSSommRbFSSl9PyL+AJwK7EPlCpfA88DNKaW/Fb5ESZIkqThkXpEypTQNmNYAtUiSJElFLdPy8pIkSZI2XL3Dd0QMiYipEbHdWvZ3iYgnIuLrhStPkiRJKh5ZrnyPBLZMKb1V186U0gKgfWU7SZIkSbVkCd97AM+sp80zwJ4bXo4kSZJUvLKE747AovW0eQ/YesPLkSRJkopXlvD9LrDjetrsCCze8HIkSZKk4pUlfP8FODoidq5rZ0TsAhwDPF2IwiRJkqRikyV8j6diXvA/R8RZEbFTRGxe+Xw2FaG7WWU7SZIkSbVkWV5+RkScDkwC/rvyUd1K4D9TSn8vYH2SJElS0ci6vPwvIuLPwOnA/sCWVIzxngb8NKU0s/AlSpIkScVhQ5aXnwmc2QC1SJIkSUXN5eUlSZKknBi+JUmSpJwYviVJkqScGL4lSZKknBi+JUmSpJwYviVJkqScrDV8R8T7EXFBtddjI+LgfMqSJEmSis+6rnxvCbSq9nocUNaQxUiSJEnFbF3h+x2ga16FSJIkScVuXStcTgO+FRErgbcrt5VFxPr6TCmlywpRnCRJklRM1hW+zwd2AkZX21bG+oeeJMDwLUmSJNWy1vCdUpoTEXsAPYEuQDkwGbg1l8okSZKkIrOuK9+klFYBrwGvVQ43mZdS+lMehUmSJEnFZp3hu7qUknOCS5IkSRuh3uG7uojoCuxDxXSEHwLPpZTmF7IwSZIkqdhkCt8R0R34OXBYHfseA05LKc0rTGmSJElScal3+I6IbYG/UHHz5TzgKSqmIOwMHAgcDvw5IkpTSgsLX6okSZK0acty5fuHVATvC4FrU0orV++IiGbAfwFXAWOA7xSySEmSJKkYZLmJchDwaErp6urBGyCltDKlNB54FDiykAVKkiRJxSJL+N4WeHY9bZ6tbCdJkiSplizh+0Ng+/W06V7ZTpIkSVItWcL3n4HjIuJLde2MiP2BIZXtJEmSJNWS5YbLH1Ex7vtPEXEX8CQVs51sC5QBJwKrgMsLXKMkSZJUFLKscPlcRBwHTAaGAidV2x3A+8CIlNL6xoVLkiRJn0uZFtlJKT0QEdsDxwB9gC2oGOP9PPD7lNK/C1+iJEmSVBwyLy9fGbB/XfmQJEmSVE9ZbriUJEmStBEM35IkSVJODN+SJElSTgzfkiRJUk4M35IkSVJODN+SJElSTuodviNiakRc1pDFSJIkScUsy5XvfkCzhipEkiRJKnZZwvdsoFshTx4RQyLiDxGxICKWRMSzEXFiIc8hSZIkNRVZwvdNwKCI6F7A838XWAL8F3A08CTw64g4s4DnkCRJkpqELMvL3w8cBvwlIq4EZgALgVS7YUrpjXr2eVRK6d1qr6dGxHZUhPKJGWqTJEmSmrws4XsuFUE7gOvW0S7Vt99awXu154FjMtQlSZIkbRKyhO/bqOMqdwP4EvBKDueRJEmSchUp5ZGn6yciBgKPASNSSpPX0mYUMApg66237vu9730vvwK1SejatSvz58+nb9++jV2KmpAlS5Ywa9Ysdm/etrFLUROyrPNWzH7zdX9fqIYlS5bQtm1bnn322cYuRU3Eeeed92xKqbQQfTWZ8B0RPYC/A39NKQ2uzzHdunVLY+/r1JBlaRPUYeFIhgw6naby3VbTUF5eTv/+/Zmz9YGNXYqakDljvskR55zm7wvVUF5eTllZGRHh7wwB0OvdPxcsfGcZdlIlInYGdgHappR+tbFFRERH4GHgDeCbG9ufJEmS1BRlWl4+IvaOiGeAl4F7gMnV9h0SEZ9ExFEZ+2wDPAC0AAallP6d5XhJkiRpU5FlefmdgHKgNxWznTxcq8lTwPvAcRn6bA5MAXYEvpJSWlTfYyVJkqRNTZZhJxdTcXW6b0ppZkRcDHxl9c6UUoqIvwH7ZujzJ8BXgbOBjhHRr9q+51NKyzL0JUmSJDVpWcL3QODelNLMdbR5g4qFeOrr8MrnuuYN7wnMy9CXJEmS1KRlCd9bAvPX02YzKq6O10tKqUeG80uSJEmbtCw3XC4Ceq2nzW7AmxtejiRJklS8soTvqcBREdG7rp0RsS8VQ1P+WIjCJEmSpGKTJXxfAawAnoqI/wS2A4iI3Spf3w98DIwveJWSJElSEaj3mO+U0qyIOBa4E7ihcnMAL1Y+Lwa+nlJ6o+BVSpIkSUUg0wqXKaVHIqInMAzoB2wFfAhMA25JKb1f+BIlSZKk4pB5efmU0mIqpgasa3pASZIkSWuRaXl5SZIkSRsuc/iOiKER8UREvB8RKyqfn4iIoQ1RoCRJklQs6j3sJCJKgHuAI6m4wXIF8L9UjPvuD5RFxPHAcSml5Q1QqyRJkrRJy3Ll+yLgKODvVITtVimlzkArYAAwnYpgfmGhi5QkSZKKQZbwfTIwByhLKf0ppbQKIKW0KqVUDpQBc4HhBa5RkiRJKgpZwndX4L6U0md17UwpLQPuA7oUojBJkiSp2GQJ328BJetpU1LZTpIkSVItWcL3r4HjIqJ9XTsjYkvgOOCOQhQmSZIkFZss4ftS4BlgekScFBFdI6Kk8nkoFatcTgcua4hCJUmSpE3dWqcajIhVQKprF/CrtWzfEVi6rn4lSZKkz6t1heSnqDt8S5IkSdoAaw3fKaWyHOuQJEmSil7m5eUlSZIkbRjDtyRJkpSTzDdGRsRRwN5ULLpT17zfKaV06sYWJkmSJBWbeofviNgeeADYlYqZTdYmAYZvSZIkqZYsV76vB3YDbgZuAxYAKxqiKEmSJKkYZQnfA4A/ppRGNlQxkiRJUjHLcsPlcuB/GqoQSZIkqdhlCd9/AXZvqEIkSZKkYpclfI8FDo6IExqqGEmSJKmY1XvMd0rp+YgYCDwYEaOB54AP626aLitUgZIkSVKxyDLV4BbAFUBH4JDKR10SYPiWJEmSasky28l/A2XA48CvgLdwqkFJkiSp3rKE7yOBv6aUDm+oYiRJkqRiluWGy9bAXxuqEEmSJKnYZQnfzwM7NFQhkiRJUrHLEr4vA46KiAMbqhhJkiSpmGUZ890ZeACYGhG/Bp6l7qkGSSndVoDaJEmSpKKSJXxPpmIawQBOrnykWm2icpvhW5IkSaolS/g+pcGqkCRJkj4HsqxweWtDFiJJkiQVuyw3XEqSJEnaCIZvSZIkKSf1HnYSEXPr2TSllL64gfVIkiRJRSvLDZebsebsJgBbAFtW/vwWsHxji5IkSZKKUZYbLnusbV9E9AKuBzYH/mPjy5IkSZKKT0HGfKeU5gBfB7oAFxeiT0mSJKnYFOyGy5TSp8BjwImF6lOSJEkqJoWe7WQFsG2B+5QkSZKKQsHCd0RsDQwG3ixUn5IkSVIxyTLV4Nh19NENOIaKmU8uKkBdkiRJUtHJMtXguPXs/wj4fymlqza8HEmSJKl4ZQnf/deyfRXwAfDPlNKKjS9JkiRJKk5Z5vn+U0MWIkmSJBW7Qs92IkmSJGkt1nnlOyI2KJynlFZtWDmSJElS8VrfsJPlG9Bnqke/kiRJ0ufO+kLym1SE6fpoC2y1ceVIkiRJxWud4Tul1GN9HURECXAm8IPKTfM2uipJkiSpCG3UDZcRMQSYCVwNBHABsEsB6pIkSZKKzgaNzY6ILwHXAPsBK4DrgUtTSh8UsDZJkiSpqGQK3xHRC/gxMJiKK933AN9LKc1tgNokSZKkolKv8B0RHYGLgdFAC+BvwLkppWkNWJskSZJUVNY3z3cL4BzgImAL4DUqrnT/NofaJEmSpKKyvivfs4DuwPtUhPBJKaWVDV6VJEmSVITWF763p2Ke7wDOA86LiPX1mVJK2xegNkmSJKmo1GfMdwAdKx+SJEmSNtD6FtnZqHnAJUmSJP0fw7UkSZKUE8O3JEmSlBPDtyRJkpQTw7ckSZKUE8O3JEmSlBPDtyRJkpQTw7ckSZKUE8O3JEmSlBPDtyRJkpQTw7ckSZKUE8O3JEmSlBPDtyRJkpQTw7ckSZKUE8O3JEmSlBPDtyRJkpQTw7ckSZKUE8O3JEmSlBPDtyRJkpQTw7ckSZKUE8O3JEmSlJNGD98R0SsifhYRL0TEyogob+yaJEmSpIbQvLELAHYDvgpMA1o0ci2SJElSg2n0K9/A/SmlbimlIcDLjV2MJEmS1FAaPXynlFY1dg2SJElSHho9fEuSJEmfF5FSauwaqkTEPcDWKaWydbQZBYwC2Hrrrfv+9NZLc6pOm4pmK7Zm7uw3GrsMNTFdu3Zl/vz57N68bWOXoiZkWeetmP3m6/Tt27exS1ETsmTJEtq2bcuzzz7r7wwBcMQ5pz2bUiotRF+bXPiurlu3bmnsfZ0atihtcjosHMmQQafTfULT+W6r8Z3XuZyzvtGfOVsf2NilqAmZM+abHHHOaTSlfwvV+MrLyykrKyMi/J0hAHq9++eChW+HnUiSJEk5MXxLkiRJOTF8S5IkSTlp9EV2IqINFYvsAHQB2kfEcZWvH0opfdI4lUmSJEmF1ejhG+gETKm1bfXrnsC8XKuRJEmSGkijh++U0jwgGrsOSZIkqaE55luSJEnKieFbkiRJyonhW5IkScqJ4VuSJEnKieFbkiRJyonhW5IkScqJ4VuSJEnKieFbkiRJyonhW5IkScqJ4VuSJEnKieFbkiRJyonhW5IkScqJ4VuSJEnKieFbkiRJyonhW5IkScqJ4VuSJEnKieFbkiRJyonhW5IkScqJ4VuSJEnKieFbkiRJyonhW5IkScqJ4VuSJEnKieFbkiRJyonhW5IkScqJ4VuSJEnKieFbkiRJyonhW5IkScqJ4VuSJEnKieFbkiRJyonhW5IkScqJ4VuSJEnKieFbkiRJyonhW5IkScqJ4VuSJEnKieFbkiRJyonhW5IkScqJ4VuSJEnKieFbkiRJyonhW5IkScqJ4VuSJEnKieFbkiRJyonhW5IkScqJ4VuSJEnKieFbkiRJyonhW5IkScqJ4VuSJEnKieFbkiRJyonhW5IkScqJ4VuSJEnKieFbkiRJyonhW5IkScqJ4VuSJEnKieFbkiRJyonhW5IkScqJ4VuSJEnKieFbkiRJyonhW5IkScqJ4VuSJEnKieFbkiRJyonhW5IkScqJ4VuSJEnKieFbkiRJyonhW5IkScqJ4VuSJEnKieFbkiRJyonhW5IkScqJ4VuSJEnKieFbkiRJyonhW5IkScqJ4VuSJEnKieFbkiRJyonhW5IkScqJ4VuSJEnKieFbkiRJyonhW5IkScqJ4VuSJEnKieFbkiRJyonhW5IkScqJ4VuSJEnKieFbkiRJyonhW5IkScqJ4VuSJEnKieFbkiRJyonhW5IkScpJo4fviNg1Ip6IiE8i4q2IuDQimjV2XZIkSVKh/f/2zjxcr+n6459vKmJOQmqepyIIFTRqSMwx10xbYqihRSdUS3+idKA1a5UqQU01FiWmCkVRMdQ8VShBDDEmpmT9/lj7TU7OPe993/uO9ybr8zznOffd01lnn3XOXXvvtfeerZ0Xl9QfuB14CtgeWA44GW8UHNNG0YIgCIIgCIKg4bTV+AYOAuYEdjSzD4DbJM0HjJR0UgoLgiAIgiAIgpmCdrudDAduyRnZl+MG+UbtESkIgiAIgiAImkO7je+VgGeyAWb2CjApxQVBEARBEATBTEO7je/+wHsF4RNTXBAEQRAEQRDMNMjM2ndx6XPgcDM7PRf+GjDKzI4uyHMAcED6uSrwRNMFDXoaA4C32y1E0O0IvQiKCL0Iigi9CPJ8xczmbURB7Z5wORHoVxDel+IecczsXOBcAEkPmdng5okX9ERCL4IiQi+CIkIvgiJCL4I8kh5qVFntdjt5hpxvt6QlgLnJ+YIHQRAEQRAEQU+n3cb3zcAWkrLd+LsBk4G72iNSEARBEARBEDSHdhvffwQ+Ba6RtGny5x4JnFLlGt/nNlO4oMcSehEUEXoRFBF6ERQRehHkaZhOtHXCJfj28sBZwBDcz/s8YKSZTWmrYEEQBEEQBEHQYNpufAdBEARBEATBrEK73U4KkbSKpDskTZI0XtIvJH2pinx9JV0gaaKk9yVdImmBVsgcNJ9a9ELS2kknXkj5npV0rKQ5WiV30Fxq/V5k8veSNFaSSdqmmbIGraMevZC0o6R/S5os6R1JoyXN3WyZg+ZTh30xWNKtSR/elXS7pHVbIXPQXCQtL+kcSY9JmiJpTJX5arY5273UYAck9QduB54CtgeWA07GGwrHVMh+BfAVYH9gKnAicB2wQbPkDVpDHXqxW0p7IvA8sDpwfDrv1ESRgxZQ5/eixP7AYk0RMGgL9eiFpP1xV8iTgCPwDd82phv+vwy6Rq16kVZhux14GNgrBR8B3CppdTN7uZlyB01nILAVcD8wexfy1W5zmlm3OoCf4ut/z5cJOxLfcn6+TvINAQzYMBO2TgrbtN33FUfb9OLLBWEHJL1Yqt33FUd79CKTtj/wFrBf0olt2n1PcbRPL/CNVT4EvtPue4ijW+nFQcAUoF8mrH8KO7jd9xVH3XrRK/P3VcCYKvLUZXN2R7eT4cAtNuNqJ5cDcwIbVcj3ppndXQowsweBl1Jc0LOpSS/M7K2C4EfSecHGiRe0iVq/FyWOB+4F7miCbEH7qFUvdk3nC5slWNBWatWL3sAXwEeZsI9SmBotZNBazGxqDdnqsjm7o/G9ErkNdszsFbxlulJhjjL5Ek9XyBf0DGrViyLWw4eInm2MaEEbqVkvJK0O7AMc3jTpgnZRq16si38X9pP0qqTPJT0gab3miRq0kFr14uqU5mRJC0paEDgV70W/skmyBt2bumzO7mh896d4a/mJKa7R+YKeQUOer6SFgaOBi626teSD7k09enEm8Hsze6HhUgXtpla9WBj34TwG+AmwLfAxMFrSQo0WMmg5NemFmY0HhuHzhN5Mx47AFmVGV4OZn7psku5ofIP7zORRmfBG5At6BnU9X0mzA3/Fhwt/2EC5gvbSZb2QtDtuZJ3QLKGCtlPL96IXMA+wn5ldYmajgR1w395DGi9i0AZq+V4sgvsCj8VdCoanv/8uaclmCBn0CGq2Sbqj8T0R6FcQ3pfiVkalfP0q5At6BrXqBQCSBFxEmtVsZhMbK17QJrqsF5J6A7/FZ6b3ktQPmC9Fzy1p3mYIGrSUWr8X76bzmFJAGiEbC6zSKOGCtlGrXhyBr3azs5mNTo2ynfBGWbitzZrUZXN2R+P7GXL+MmmZn7kp9q8pmy9Rzi8n6FnUqhclTsWXltrezEIfZh5q0Yu5gcWBU/AP6ETgsRR3OdMn5AY9l1q/F0/jvVb5SXTC54kEPZta9WIl4Ekz+7wUYGafAU/iyxUGsx512Zzd0fi+Gdgi1/u0GzAZuKtCvoUlrV8KkDQYWDbFBT2bWvUCST8FDgW+ZWb3NE/EoA3Uohcf4f6b2WOPFPcz4JvNETVoIbV+L27EDe1hpQBJfYG1mN5AC3outerFy8CqyXURAEl9gFWBcU2QM+j+1GVzdrvt5dMi+E8BT+DDwsviPVSnmdkxmXQvAHeZ2X6ZsNHAivgwUGnB8wlmFpvs9HBq1QtJewKXAKOAc3LFvhiTZXo29XwvcuUsjS8Rta2Z3dhksYMmU+f/kevwVU+OAt7G14FeBVgx3NV6NnX8H1kL34DlVuAPeAPte8CmwGAzi4ZZD0bSXPgmOwA/xt0Qj02/bzKzSY22Obvdjl1mNlHSJvgOYzfgvjOnAiNzSWcD8lvC7p7Sno/36t8IHNZMeYPWUIdebJ7OI9KRZR/cKA96KHV+L4KZlDr14lv4nIBTgLnwdeA3DsO751OrXpjZWElb4gbZxSn4cWCzMLxnChak45KRpd/L4KMbDbU5u13PdxAEQRAEQRDMrHRHn+8gCIIgCIIgmCkJ4zsIgiAIgiAIWkQY30EQBEEQBEHQIsL4DoIgCIIgCIIWEcZ3EARBEARBELSIML6DIAiCIAiCoEWE8R0EFZA0RlKsyVkjkg6T9JSkyZJM0g/aLVMzkTQy3efQJl5jRLrGiGZdoxkkmce0W46geUjaNz3ndXLh3ebZS7pB0ovZHSuDoJWE8R3MEqQPf/b4VNJbkh6WdJ6k4ZKasgmLpHGSxjWj7O6OpN2B04FPgNOA4/Cd4nosPdXwDWY+utu3RdI8wAnADWb2YLvl6YSf45unxCZ8QVvodjtcBkGTOS6dvwT0AwYC3wb2Ax6S9E0zey6XZy98p7ug62xTOpvZ+LZKMnNxLd6Ieb3dggRBhsOARYDftFuQzjCzR9PW4EdLOtvMPm63TMGsRSq+suEAABBxSURBVBjfwSyFmY3Mh0laCDgT2AW4XdJgM5uQyfNK6ySc6VgUIAzvxmJm7wPvt1uOICiRRg4PAp43s/vaLU8VXAgMB/YAzmuzLMEsRridBLM8ZvYmsDswBlgC+Fk2vsjnW87eku5L7iufSPqfpFsk7ZbSDE35lgKWyrm9jMqUtYOkv0h6TtLHkj6SNDb5Snd4RyWNSmUsLelASY+n678p6VxJfYvuU9Liks6Q9HxK/66kByX9vEzasyT9N7novCPpeklrV1OnJb9nYFj6Pe3eM2ks1e3CyfXnNUlTsu4ckhaR9Ps0vP5ZqutrJK1VcM1p7iCSNpP0z1SXb0m6QFK/lG5NSTdKmpjir5e0dJX3NQa4IP28IPdMO5QhaedUx5NSfV8uabEyZc8v6deSnpb7x78v6Q5Jm3d2r7nwcemYT9Ip6e/PJY2s4t4k6fty//xP0vM4S1JfFbg3pPAjJP1D0quZ53O9pK9Vul6mnEUl/Z+keyW9kcoZL+lSSSsXpL8u3fuhBXHHp7jz0u8t0+/zy1y7j6S309GnSnlXknR+qpNPJU1IunZwmbSj5N+GT+Xv6KWSvlKQtur3WlV+W+qQYVlJh0r6T9LFMVVUzWb49/OKKtJmr3mEpKnp+c+fwrLv8tby7+zH6Z29StIKZcqaS9JPJD0k6UP5+/20/Lu3UC7533B3uP26Im8QNILo+Q4CwMymSjoBGArsIemHZtbZJMtfAj8FXgL+ivdCLgKsjfegXwGMw91cShMMT8vkfzTz92+AqcADwGtAX2Bj3Fd6bdwtpoiTgC2AG4BbcUP3O8DyKf80JA0GbgHmB+4GrsFdaVYBRgLHZ9J+NZU3f8pzDTAA2AG4R9I3zOymTuoGvCEDMAI3EI4rk25+3H3io3SdqcCbSY5lgHvw3vN/AJfh/9x3AbaWtJOZ3VhQ5na4u8uNwB+B9ZIcy0g6CrgD+CfwZ2A1YFtgOUmrmdnUCvc1CngP2B7/5519ju/l0n43yXI9cBewLrAbMEjSGmb2aSmhpKXwOls6yTYamDvdx2hJB5rZnyrIVmJ2vL7mx5/jB7ieVuL3wMHAeOBc4LMk/zpAb+DzXPqV8ffgbuDvwERgyZRnuKRtzWx0FdfdEDgKuBO4GteFFYCdge0kfd3MHsuk3xd4BPitpHvM7BEASZvgDeenmO7LewvwIrBbeqfzowU7AQsAJ2efRzkkbQ1cCfTBn9FluPvaIOBI4OxM2i1xne6Nv6MvAIsDO+L6O8zMHi64TDXv9Tiq+LbUIcPpwAb4c70JmNJpxTibpvM9VaRF3rFwGnAo7ka1p5l9kku2I947fS3+fqyBP7NhktYzs2cz5fXHdWgQ8CxwPq7Dy+E6cw3p2wJgZp9IGgsMkdS3QDeCoHmYWRxxzPQHYK7unabpgxsYBiyTCR+Tzwu8A7wKzFVQzoDc73HAuE6uu1xBWC98WNSAdXNxo1L4K8CSmfDZcEPIgHUy4bPjxpfh/+Dy11oiV8YLeI/QRrl0i+KNg9eBPlXWe4e6yz8T4CJgtoL4W1L80bnw9YAv0jOYJxM+IqX/Iit7qsvbUty7wDdz5f05xW1f5T2VrjOiTPzIFP8BsFou7tIUt2tBPU0Fds+F98ONqcnAQpVkSLpmwO3A3F14PzZI+Z4F+uV0p6RT43J5+uZ1PYUvjhvwT5d55mNyYQsC8xakHYQb4jcXxK2Hv6vPAfOkMl4HJgEDc2kPT9c9pJx+AitWUUcD8Eb2Z/l3o3Tfmb/7442Rt4FVcukGpvt6OBc+ii6815nnXfhtqVOG18h8A6vUoftT3gXKxE979sAceEPLcJe/XmXeMcPni2Tjvp/C7yjzbp1dUN68QN8CmU5Nebbqyr3GEUe9R7idBEHCvOfrnfTzy1Vk+ZyCHiEze7uL132xIGwq3vsE3gtWxC8s449uZl8w3SUiu8zXtniP6vVmdmnBtf6X+bk13lN0ppndlUs3Hu+VWxjYpJNb6gqfAYcn2achaXFgc9wQOSknx314j+P8eM9Ynsuysqe6vDj9fMLMLsmlvyid16j1Jspwhpk9ngsr9V5Pez6SBgEbAVeb2eXZxGb2HnAsbqzs1IVr/9i6Nols73T+Zbpm6fqf4SM8HTCz94t03cxeBa4CVpK0ZKULm9kEM/uwIPwxvAd/mKTeubj78BUrVgDOAf6C6+VhZvZkrqgL8MbkgdnA5HaxEXCndZxkXcTewHzA2fl3I8n0aubnXnjD6VgzeyqX7klcD9aUtErBdap9rytRjwwnmVk1oyVZlgQ+N7N3OkuUXEtuB74BHGVmh1r5Ead/WMfRrbPw0YyN04gRkhbER5Vex78nM5RnZh9acc/2GxnZg6BlhNtJEMyI0rnSut6X4MOlT0q6Encr+FeZD3znF5QWAI4AtgKWxd0NshT6CAMPFYSVDOn+mbCS/+3NVYgzJJ2XUrGfcMnXcmV8OLpexllmcmuGNdP5n2aWd3cAN8q+ldJdlIsrqpfShM+xBXGvpfPiFWTtKtU+n1Kd9y1T56WGYAf/5zJ8AvynyrQlSvVd5DJwPz6a0AFJX8d7Iofgvc/5dZMXwxtQnZLcOQ4CBuM9zPn/TQPouLLLibib2J7p92Vm1mHinJm9I+mvwF7JVaE0GfCAdP5jJfkStbxHg8o80xXTeWXcTSZLtXrTTBlqWSZwAbynvTMWAu7Fv3PfLmgI5ylq5EyRdA/eSbAm8DLuntcLuLuLjc5303lAF/IEQd2E8R0ECUlz4L2pAG9VSP5DvPdlX9xf9SjgC0k34b2OL1R5zX7Av/E1Zx/EDcl3cWOnH27YlJsIlvcxhulGUnbN8n7p/BqVWSCdd6mQbp4qyqqGN8qElyaXlVtKrxTeryCuqAH0RRVxvQvi6qHa51Oq883SUY5q63yCmXV1U6hSfb+Zj0jGTofeTEnfwHu4P8Hdel4EPsbdZ4bivcoVJzFKOgwf5ZmYynkFdx8xfJ7BoKJyzMwkXcv0kaHT8mky/AHvCT4QuC9NrtwbmABcV0nGRC3v0XcqpCt6ptXqTTNlKPdedsZkfISmMxbGRw9exec2VKKDPiZK8pX0tivPJsuc6Ty5i/mCoC7C+A6C6ayPvxNvmtm4zhKa2RTcYDg9DXmuj6+YsgswUNJAq2ICF7A/bngfZ7llECUNwY3vein9My/Xg56lZJxub2bXN+DalShnJJbkWLhM/CK5dD2Z0j1838zOaEB5tezG+kE6LwT8NxshX0JuAToaNsfjbkODzezpXJ5zcOO7UyTNhk8cfAP4qpm9nosfUpjR41YAfocb7X2B8yStYx0n7WFmD0h6GNhVvsPq8HRPJybXmmrIvkd5d6I8pWc6yMy6OgrRKOqRoRYdmgCsIKl3mdEqgMfwZf1GAXdL2tjM/lsmLbg+FlH6LpTusSvfuCylBkrR6FsQNI3w+Q4Cps28Pzr97OAX3RnJZ/UaM9sVd4dYDlg1k2QK5Xuslk/nqwviKhovVVLaUXJ4F9Ju0KBr18oj6bx+MtDyDEvnopUamk3Jz79RO6J2hzqfVt8FcV+juKNmeeCpAsO7V5lyihiA91reV2B4zwN8tShT6rm+AnfR2h34Nb5yTWe932fjPbN74S4nxnQf/Groju9RZ9+WVutVycDvsIRhFjP7C/7MFsUN8BU7Sd7hG5gagyX9Kuntg/iIy4aS8m57nbFSOj/aaaogaDBhfAezPKnn+nJ8qPwV4FcV0veRtIkk5cJ7M91tZVIm6h3gy5LmpCPj0nlorqw1KTPRrQZuSNfZTtIe+UjNuO7033D3ge9J2qqoMElDJDV1x880ee02fKLoD7JxktbF/Xwn4kuQtZqSC0ZDJmmZ2UP4EPyOkvYtSiNptaSnzaLkN3+0ZlxPenbKvw/j8J7ORTPphU8QLZrEV8QE/F1ZKxnbpXJ64yNL5Xxxf4f7+55kZrema94LHChp1zJ5LsV7So/EjbrbiiY7d8KF+AjBwZI2zEemScIlLsB7Y4+V1GGSpKRekoZ24drl6Ozb0ioZSoxJ54prvJvZVfgE4gHAXZIGlkm6saRtcmGH4B0cd5rZy6m8t/Bv+CLA75TbH0HSPCre/+Br+GowT1SSOQgaSbidBLMUmYlHvZi+vfz6+ESxB/Fl6CqtVjInPlt/nKQH8Ak/c+D+uivjq4pkewPvwCcEjZZ0N/Ap8JiZ3YAbPUcAp0kaBjyPT2rcBl+Xdre6bhhfsULSLviawZdKOhDvFZsjybsJ6VtgZp9L2hFf5u/vku7De4Um4Wtsr41PllqEGRsYzeAg3KD6rXyjmYeYvs73VGCfolUyWsC/8Hv/QVq5oeSXemYtE24Te+KjJn9OPtAP4IbT4sDq+EjKEJo0PG5md0k6F+8RflLS1fhqPtviBut4vM6znIpPVnwkk/7ruOF9Q8pb6bpTJZ2Bz5l4XNLf8HdxGN6QvZPpoxyAb0qFG2APAMekcqakhuWjwJ8kPZR3ZzCzSZIuZPoa4OdUrJgZ878taU/cz/1OSTfjvb3z4c9oCdyFrDTJc2e8cXi/pDuAJ/E6XBJ/lgtQ2Ue6EmW/LS2UocR1+MjDFlSxY6SZ3SBp+yTfGEmb2ozruYPr0bXJt/8F3P9/K3xezHdzaQ/B35ODgKGSbsHdopZJMm3H9AZCabWbJYFza5gjEQT1Uc86hXHE0VMOpq8ZWzo+xXs8xuJDz1uSWxs2k3cMmbWq8Yl5R+KrHryCTzh7CzdoDwJmz+WfGx/yfhWfOGXAqEz8KvhGLBPwCWtjcV/wpfNpU/pRKXzpAlmHpriRBXFL4hPPXsL/Kb2DGzBHF6RdEN/85wnc0PwIbxhcha8y0mFd7mrqruCZjKmQf7FUdy8nmd/G/8mvXZB2BGXW365QL4X1XEGuLXEj/KOMTi2d4kam30O7ci18LeKfpef/ET4J7CV8o5MDyKzbXe5eqbCmfIV76oVPJH4Gfz/G4xvv9AU+BB4tU+ePJr19GzekVitXB0XPHG/4/QhfcWMy7v99Mb450wy6nnT4Xbxh0mEdanzzI8Mb0rMXxA9K8eOr1eGCMgbijebXkk6+ia/KcUCZ530W/u58gvecP5Pub4d632sqfFsaKUOVdXNtukb/at/3dG8fpue6dl6/8Y6IfyUdew930Stclz3Vx9F4o2hSKvcpvFGwYC7tr9I11qjlXuOIo55DZtHgC4IgCIpJExufAy43sw5uSz0JSSNwd4wTzOznbRZnpkPSevho1Y/M7NQ6yhmBP6d9zGxUY6Sbofw++MTip81s00rpg6DRhM93EARBgKSFC3xl52L6JMZ2+Nc3jDRx90d4D3GXXE6C6jBfQ/1K4CfNnhdSJwfjK6b8uN2CBLMm4fMdBEEQgE9s3UPSGHwd9dJOpovjLlZXtk+02pG0Pj7BcijuEnOWzbgbZdBYDsf3P1gG9zHvjnwK7GcdfcyDoCWE8R0EQRCAry4zCNgcn+z4Be5ucgZwmvVcH8VN8dVQ3sXndxzZXnFmbszsFdznv9tiZme3W4Zg1iZ8voMgCIIgCIKgRYTPdxAEQRAEQRC0iDC+gyAIgiAIgqBFhPEdBEEQBEEQBC0ijO8gCIIgCIIgaBFhfAdBEARBEARBiwjjOwiCIAiCIAhaxP8DcoWjlZ4ccegAAAAASUVORK5CYII=\n",
      "text/plain": [
       "<Figure size 864x648 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "dist_rsg = [] # Defining the array\n",
    "\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/dist_rsg.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        dist_rsg.append(float(row[0])*1.0e-3)    \n",
    "\n",
    "dist_agn = [] # Defining the array\n",
    "\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/dist_agn.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        dist_agn.append(float(row[0])*1e-3)   \n",
    "\n",
    "dist_sc = [] # Defining the array\n",
    "        \n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/dist_sc.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        dist_sc.append(float(row[0])*1e-3)   \n",
    "\n",
    "dist_ysg = [13245.54343*1e-3,7658.9899*1e-3]\n",
    "\n",
    "dist_neb = [4672.16988*1e-3,10477.97539*1e-3]\n",
    "\n",
    "             \n",
    "histo_class_insert=plt.figure(1, figsize=(12,9))\n",
    "\n",
    "plt.hist([dist_rsg, dist_agn, dist_sc, dist_ysg, dist_neb], normed=False, bins=144, edgecolor='black', stacked=True, color=['crimson','yellowgreen','dodgerblue','gold','darkviolet']) #histogram of data\n",
    "plt.tick_params(axis='both', which='major', labelsize=15)\n",
    "plt.gca().legend(('RSG','AGN/Galaxy', 'Stellar cluster'), fontsize=15)\n",
    "plt.ylabel('Number of counterparts', fontsize=20)\n",
    "plt.xlabel('Distance from their galaxy center (kpc)', fontsize=20)\n",
    "#plt.gca().set_xscale(\"log\")\n",
    "plt.xlim(0,1)\n",
    "plt.ylim(0,5)\n",
    "plt.grid(True)\n",
    "\n",
    "histo_class_insert.savefig('histo_class_insert.png',dpi=400)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 560,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 648x864 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "Im_rsg = [2.1383819]\n",
    "IBm_rsg = [0.55372426, 1.00212736]\n",
    "SAc_rsg = [3.59695631, 7.27599568]\n",
    "SABb_rsg = [2.85514482]\n",
    "SABbc_rsg = [6.69206648]\n",
    "SABc_rsg = [4.43006855, 5.83419883, 2.8668699, 2.98852431]\n",
    "SABcd_rsg = [3.24926365, 0.5939003, 16.03593121, 20.91358304, 0.49264221]\n",
    "SABd_rsg = [2.1094695]\n",
    "SB_rsg = [15.09314518]\n",
    "SBd_rsg = [6.03977819, 0.87083912]\n",
    "SBm_rsg = [3.99309114]\n",
    "\n",
    "I0_sc = [0.23475551, 0.49728622]\n",
    "SAbc_sc = [2.65054667]\n",
    "SABc_sc = [3.48027368]\n",
    "SABcd_sc = [15.89385518, 23.34292731, 5.13715993, 1.11503872]\n",
    "SBd_sc = [1.41263166, 5.6232092, 3.41741475, 3.04112877]\n",
    "\n",
    "histo_class_morph=plt.figure(1, figsize=(9,12))\n",
    "\n",
    "\n",
    "plt.subplot(2, 1, 1)\n",
    "plt.hist([Im_rsg, IBm_rsg, SAc_rsg, SABb_rsg, SABbc_rsg, SABc_rsg, SABcd_rsg, SABd_rsg, SB_rsg, SBd_rsg, SBm_rsg], normed=False, bins=10, edgecolor='black', stacked=True, color=['crimson','dodgerblue','forestgreen','darkorange','gold','hotpink','darkgray','darkviolet','plum','yellowgreen','black']) #histogram of data\n",
    "plt.tick_params(axis='both', which='major', labelsize=15)\n",
    "plt.gca().legend(('Im', 'IBm', 'SAc', 'SABb', 'SABbc', 'SABc', 'SABcd', 'SABd', 'SB', 'SBd', 'SBm'), fontsize=15, loc='center left', bbox_to_anchor=(1,0.5))\n",
    "plt.ylabel('Number of red supergiants', fontsize=20)\n",
    "plt.xlabel('Distance from their galaxy center (kpc)', fontsize=20)\n",
    "plt.yticks(np.arange(0, 9, 1))\n",
    "plt.xticks(np.arange(0, 22, 2))\n",
    "plt.grid(True)\n",
    "\n",
    "plt.subplot(2, 1, 2)\n",
    "plt.hist([I0_sc, SAbc_sc, SABc_sc, SABcd_sc, SBd_sc], normed=False, bins=15, edgecolor='black', stacked=True, color=['crimson','gold','forestgreen','darkgray','darkviolet']) #histogram of data\n",
    "plt.tick_params(axis='both', which='major', labelsize=15)\n",
    "plt.gca().legend(('I0', 'SAbc', 'SABc', 'SABcd', 'SBd'), fontsize=15, loc='center left', bbox_to_anchor=(1,0.5))\n",
    "plt.ylabel('Number of stellar clusters', fontsize=20)\n",
    "plt.xlabel('Distance from their galaxy center (kpc)', fontsize=20)\n",
    "plt.yticks(np.arange(0, 6, 1))\n",
    "plt.xticks(np.arange(0, 30, 5))\n",
    "plt.grid(True)\n",
    "\n",
    "histo_class_morph.savefig('histo_class.png',dpi=400)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 555,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 1296x432 with 2 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "IABm_agn = [5.42589059]\n",
    "SAa_agn = [19.76121694]\n",
    "SABbc_agn = [20.45551386]\n",
    "#SAcd_agn = [0.00059599]\n",
    "SABcd_agn = [28.89665726, 5.73554442]\n",
    "#SB_agn = [0.00497529]\n",
    "SBd_agn = [2.72717475]\n",
    "\n",
    "SABd_neb = [4.67216988]\n",
    "SABbc_neb = [10.47797539]\n",
    "SABc_ysg = [13.24554343]\n",
    "SBd_ysg = [7.6589899]\n",
    "\n",
    "histo_class_morph_others=plt.figure(1, figsize=(18,6))\n",
    "\n",
    "plt.subplot(1, 2, 1)\n",
    "plt.hist([IABm_agn, SAa_agn, SAcd_agn, SABcd_agn, SBd_agn], normed=False, bins=15, edgecolor='black', stacked=True, color=['crimson','dodgerblue','gold','darkgray','darkviolet']) #histogram of data\n",
    "plt.tick_params(axis='both', which='major', labelsize=15)\n",
    "plt.gca().legend(('IABm', 'SAa', 'SABbc','SABcd', 'SBd'), fontsize=15)\n",
    "plt.ylabel('Number of AGN counterparts', fontsize=20)\n",
    "plt.xlabel('Distance from their galaxy center (kpc)', fontsize=20)\n",
    "plt.yticks(np.arange(0, 4, 1))\n",
    "#plt.xticks(np.arange(0, 22, 2))\n",
    "plt.grid(True)\n",
    "\n",
    "plt.subplot(1, 2, 2)\n",
    "plt.hist([SABd_neb, SABbc_neb, SABc_ysg, SBd_ysg], normed=False, bins=10, edgecolor='black', stacked=True, color=['darkviolet','gold','forestgreen','darkgray']) #histogram of data\n",
    "plt.tick_params(axis='both', which='major', labelsize=15)\n",
    "plt.gca().legend(('SABd (Nebula)', 'SABbc (Nebula)', 'SABc (YSG)', 'SBd (YSG)'), fontsize=15)\n",
    "plt.ylabel('Number of counterparts', fontsize=20)\n",
    "plt.xlabel('Distance from their galaxy center (kpc)', fontsize=20)\n",
    "plt.yticks(np.arange(0, 3, 1))\n",
    "plt.xticks(np.arange(0, 18, 3))\n",
    "plt.grid(True)\n",
    "\n",
    "histo_class_morph_others.savefig('histo_class_others.png',dpi=400)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 456,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "from collections import Counter\n",
    "import matplotlib\n",
    "matplotlib.rcParams.update({'font.size': 15})\n",
    "\n",
    "galaxies = [] # Defining the array\n",
    "\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/observed_galaxies.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        galaxies.append(row[0])  \n",
    "\n",
    "galaxies_det = [] # Defining the array\n",
    "\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/observed_galaxies_det.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        galaxies_det.append(row[0])  \n",
    "\n",
    "#print pd.Series(galaxies).value_counts()\n",
    "#print pd.Series(galaxies_det).value_counts()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 537,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x864 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib\n",
    "matplotlib.rcParams.update({'font.size': 20})\n",
    "obs_galaxies = [] # Defining the array\n",
    "num_obs = []\n",
    "\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/obs.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        obs_galaxies.append(row[0])\n",
    "        num_obs.append(float(row[1]))\n",
    "\n",
    "det_galaxies = [] # Defining the array\n",
    "num_det = []\n",
    "\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/det.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        det_galaxies.append(row[0])\n",
    "        num_det.append(float(row[1]))\n",
    "        \n",
    "galaxies_plot = pd.DataFrame({'ULXs Observed': num_obs,'ULXs with detected CP': num_det}, index=obs_galaxies)\n",
    "barplot = galaxies_plot.plot.barh(figsize=(12,12), color=('mediumorchid','indigo'))\n",
    "fig_gal = barplot.get_figure()\n",
    "fig_gal.savefig('histo_galaxies.png',dpi=400)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 538,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x864 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import pandas as pd\n",
    "import matplotlib\n",
    "matplotlib.rcParams.update({'font.size': 20})\n",
    "obs_galaxies1 = [] # Defining the array\n",
    "num_obs1 = []\n",
    "\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/obs_1ulx.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        obs_galaxies1.append(row[0])\n",
    "        num_obs1.append(float(row[1]))\n",
    "\n",
    "det_galaxies1 = [] # Defining the array\n",
    "num_det1 = []\n",
    "\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/det_1ulx.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        det_galaxies1.append(row[0])\n",
    "        num_det1.append(float(row[1]))\n",
    "        \n",
    "galaxies_plot1 = pd.DataFrame({'ULXs Observed': num_obs1,'ULXs with detected CP': num_det1}, index=obs_galaxies1)\n",
    "barplot1 = galaxies_plot1.plot.barh(figsize=(12,12), xlim=(0,3), color=('mediumorchid','indigo'))\n",
    "fig_gal1 = barplot1.get_figure()\n",
    "fig_gal1.savefig('histo_galaxies1.png',dpi=400)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 540,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x648 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib\n",
    "matplotlib.rcParams.update({'font.size': 15})\n",
    "telescopes = ['WHT', 'NTT', 'VLT', 'MMT', 'Palomar']\n",
    "obs = [112, 7, 14, 10, 5]\n",
    "det = [33, 6, 4, 3, 3]\n",
    "\n",
    "x = np.arange(len(telescopes))  # the label locations\n",
    "width = 0.4  # the width of the bars\n",
    "\n",
    "tel_obs, ax = plt.subplots(1, figsize=(12,9))\n",
    "rects1 = ax.bar(x - width/2, obs, width, label='ULXs Observed', color='cornflowerblue')\n",
    "rects2 = ax.bar(x + width/2, det, width, label='CP detected', color='gold')\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('Number', fontsize=20)\n",
    "ax.set_xticks(x)\n",
    "ax.set_xticklabels(telescopes, rotation=0)\n",
    "plt.tick_params(axis='both', which='major', labelsize=20)\n",
    "plt.yticks(np.arange(0, 128, 8))\n",
    "ax.legend()\n",
    "\n",
    "tel_obs.savefig('telescopes.png',dpi=400)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 551,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x648 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib\n",
    "matplotlib.rcParams.update({'font.size': 15})\n",
    "types = ['E', 'I0', 'Im', 'IABm', 'IBm', 'S0', 'SA', 'SAB', 'SB']\n",
    "base = [1, 5, 3, 3, 5, 4, 0, 0, 2]\n",
    "a = [0, 0, 0, 0, 0, 0, 2, 1, 0]\n",
    "base_a = [0, 0, 0, 0, 0, 0, 2, 1, 2]\n",
    "b = [0, 0, 0, 0, 0, 0, 3, 2, 0]\n",
    "base_b = [0, 0, 0, 0, 0, 0, 5, 3, 2]\n",
    "c = [0, 0, 0, 0, 0, 0, 3, 10, 1]\n",
    "base_c = [0, 0, 0, 0, 0, 0, 8, 13, 3]\n",
    "d = [0, 0, 0, 0, 0, 0, 0, 3, 16]\n",
    "base_d = [0, 0, 0, 0, 0, 0, 8, 16, 19]\n",
    "a_b = [0, 0, 0, 0, 0, 0, 4, 0, 0]\n",
    "base_ab = [0, 0, 0, 0, 0, 0, 12, 16, 19]\n",
    "b_c = [0, 0, 0, 0, 0, 0, 11, 12, 0]\n",
    "base_bc = [0, 0, 0, 0, 0, 0, 23, 28, 19]\n",
    "c_d = [0, 0, 0, 0, 0, 0, 3, 21, 1]\n",
    "base_cd = [0, 0, 0, 0, 0, 0, 26, 49, 20]\n",
    "m = [0, 0, 0, 0, 0, 0, 2, 1, 2]\n",
    "\n",
    "x2 = np.arange(len(types))  # the label locations\n",
    "width = 0.5  # the width of the bars\n",
    "\n",
    "morph, ax = plt.subplots(1, figsize=(12,9))\n",
    "rects1 = ax.bar(x2, base, width, label='No suffix',color ='crimson')\n",
    "rects2 = ax.bar(x2, a, width, bottom=base, label='a',color ='dodgerblue')\n",
    "rects3 = ax.bar(x2, b, width, bottom=base_a, label='b',color ='darkorange')\n",
    "rects4 = ax.bar(x2, c, width, bottom=base_b, label='c',color ='forestgreen')\n",
    "rects5 = ax.bar(x2, d, width, bottom=base_c, label='d',color ='darkviolet')\n",
    "rects6 = ax.bar(x2, a_b, width, bottom=base_d, label='ab',color ='hotpink')\n",
    "rects7 = ax.bar(x2, b_c, width, bottom=base_ab, label='bc',color ='gold')\n",
    "rects8 = ax.bar(x2, c_d, width, bottom=base_bc, label='cd',color ='darkgray')\n",
    "rects9 = ax.bar(x2, m, width, bottom=base_cd, label='m',color ='black')\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('Number of observed ULXs', fontsize=20)\n",
    "ax.set_xlabel('Morphological type', fontsize=20)\n",
    "ax.set_xticks(x2)\n",
    "ax.set_xticklabels(types, rotation=0)\n",
    "plt.tick_params(axis='both', which='major', labelsize=15)\n",
    "plt.xticks(x2, ('E', 'I0', 'Im', 'IABm', 'IBm', 'S0', 'SA', 'SAB', 'SB'))\n",
    "plt.yticks(np.arange(0, 55, 5))\n",
    "ax.legend()\n",
    "\n",
    "morph.savefig('morph.png',dpi=400)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 552,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 864x648 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib\n",
    "matplotlib.rcParams.update({'font.size': 15})\n",
    "typesd = ['E', 'I0', 'Im', 'IABm', 'IBm', 'S0', 'SA', 'SAB', 'SB']\n",
    "based = [0, 2, 1, 1, 2, 0, 0, 0, 2]\n",
    "ad = [0, 0, 0, 0, 0, 0, 1, 0, 0]\n",
    "base_ad = [0, 0, 0, 0, 0, 0, 1, 0, 2]\n",
    "bd = [0, 0, 0, 0, 0, 0, 0, 1, 0]\n",
    "base_bd = [0, 0, 0, 0, 0, 0, 1, 1, 2]\n",
    "cd = [0, 0, 0, 0, 0, 0, 2, 4, 0]\n",
    "base_cd = [0, 0, 0, 0, 0, 0, 3, 5, 2]\n",
    "dd = [0, 0, 0, 0, 0, 0, 0, 2, 8]\n",
    "base_dd = [0, 0, 0, 0, 0, 0, 3, 7, 10]\n",
    "b_cd = [0, 0, 0, 0, 0, 0, 2, 4, 0]\n",
    "base_bcd = [0, 0, 0, 0, 0, 0, 5, 11, 10]\n",
    "c_dd = [0, 0, 0, 0, 0, 0, 1, 10, 1]\n",
    "base_cdd = [0, 0, 0, 0, 0, 0, 6, 21, 11]\n",
    "md = [0, 0, 0, 0, 0, 0, 0, 0, 1]\n",
    "\n",
    "x2d = np.arange(len(typesd))  # the label locations\n",
    "width = 0.5  # the width of the bars\n",
    "\n",
    "morphd, ax = plt.subplots(1, figsize=(12,9))\n",
    "rects1d = ax.bar(x2d, based, width, label='No suffix',color ='crimson')\n",
    "rects2d = ax.bar(x2d, ad, width, bottom=based, label='a',color ='dodgerblue')\n",
    "rects3d = ax.bar(x2d, bd, width, bottom=base_ad, label='b',color ='darkorange')\n",
    "rects4d = ax.bar(x2d, cd, width, bottom=base_bd, label='c',color ='forestgreen')\n",
    "rects5d = ax.bar(x2d, dd, width, bottom=base_cd, label='d',color ='darkviolet')\n",
    "rects7d = ax.bar(x2d, b_cd, width, bottom=base_dd, label='bc',color ='gold')\n",
    "rects8d = ax.bar(x2d, c_dd, width, bottom=base_bcd, label='cd',color ='darkgray')\n",
    "rects9d = ax.bar(x2d, md, width, bottom=base_cdd, label='m',color ='black')\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('Number of ULXs with CP', fontsize=20)\n",
    "ax.set_xlabel('Morphological type', fontsize=20)\n",
    "ax.set_xticks(x2d)\n",
    "ax.set_xticklabels(typesd, rotation=0)\n",
    "plt.tick_params(axis='both', which='major', labelsize=15)\n",
    "plt.xticks(x2d, ('E', 'I0', 'Im', 'IABm', 'IBm', 'S0', 'SA', 'SAB', 'SB'))\n",
    "plt.yticks(np.arange(0, 28, 4))\n",
    "ax.legend()\n",
    "\n",
    "morphd.savefig('morph_det.png',dpi=400)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 577,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAuAAAAIoCAYAAAAoZV7QAAAABHNCSVQICAgIfAhkiAAAAAlwSFlzAAALEgAACxIB0t1+/AAAADl0RVh0U29mdHdhcmUAbWF0cGxvdGxpYiB2ZXJzaW9uIDIuMi4zLCBodHRwOi8vbWF0cGxvdGxpYi5vcmcvIxREBQAAIABJREFUeJzs3Xt0VdW5///3BBESgkm4JNDIraaaEKESNh4oloucBIiGCEoTetRAodAvVLCIdFDLpcUC50hRSihemhOgHILAj2CEtIUSaKkNhaQeGNTEYi2pWjQIJpBjuMX5+2OH3Vw2JBv2JYTPa4w1YM317LWfRcbAh+mz5jTWWkRERERExD9aBToBEREREZFbiQpwERERERE/UgEuIiIiIuJHKsBFRERERPxIBbiIiIiIiB+pABcRERER8SMV4CIiIiIifqQCXERERETEj1SAi4iIiIj4kQpwERERERE/ui3QCfha586dba9evQKdhoiIiIi0cEVFRZ9aa7s0FtfiC/BevXpRWFgY6DREREREpIUzxpQ2JU4tKCIiIiIifqQCXERERETEj1SAi4iIiIj4kQpwERERERE/UgEuIiIiIuJHLX4VFBEREZGb0dmzZykrK+PSpUuBTuWW16ZNGyIiIrjjjju8cj8V4CIiIiLNzNmzZ/nkk0+IiooiKCgIY0ygU7plWWupqqrio48+AvBKEa4WFBEREZFmpqysjKioKIKDg1V8B5gxhuDgYKKioigrK/PKPVWAi4iIiDQzly5dIigoKNBpSC1BQUFeawdSAS4iIiLSDGnmu3nx5s9DBbiIiIiIiB+pABcRERERn1i8eDGdO3d2nV+4cIFnnnmGiIgI2rdvz0MPPcSJEycCl2CAqAAXEREREb+YNWsW69atY8WKFWzbto1PP/2UhIQEzp8/H+jU/ErLEIqIiIjcJP7W5esB+d67Th244Xt8+OGHZGZm8t///d88+eSTAPTr14/evXuzceNGpk6desPfcbPQDLiIiIiI+Nzu3bsBGD9+vGssKiqKBx54gF/96leBSisgAlqAG2MmGGNyjTEfGWMqjTFFxpiJ9WJSjTHbjTEnjTHWGDMpQOmKiIiIyHUqKSnhzjvvJCQkpM54bGwsJSUlAcoqMAI9Az4HqAS+B4wF9gGbjDFP1Yp5DOgF7PR7diIiIiLiFZ999hlhYWENxsPDw/nss88CkFHgBLoHPNla+2mt83xjzJdwFuara8ZSrbVfGGNCgFunOUhERESkhXG3lra19pZb8zygM+D1iu8r3gYiasV84b+MRERERMQXwsPDKS8vbzBeXl7udma8JQt0C4o7XwPeCXQSIiIiIuI9MTExfPDBB/zf//1fnfGSkhJiYmIClFVgNKsC3BgzEkgB1gQ6FxERERHxnsTERABycnJcY//85z85cOAAY8aMCVRaARHoHnAXY0wvYBPwhrV23Q3eaxowDaBHjx43mpqI991ivW6NsjbQGYiIiI/deeedTJkyhaeffhprLV26dGHx4sX07NmTxx9/PNDp+VWzKMCNMR2BXwH/AG74J2CtfRV4FcDhcOi/7CIiIiLNwM9+9jPat2/PnDlz+Pzzzxk2bBjZ2dm0a9cu0Kn5lbEBnnkyxgQDvwUigcHW2rKrxIUA54DJnsyQOxwOW1hY6I1URbxHM+B1aQZcRKSO4uJiYmNjA52G1NPYz8UYU2StdTR2n4DOgBtjbgO2Al8Bhlyt+BYRERERaSkC3YLycyAJmA10NMYMqnXtbWvtBWNMH6APcOX/TTiMMZXAKWvt7/ybroiIiIjIjQl0AZ5Y8+sqN9d6AyeAbwCLao3PrDl+Bwz3YW4iIiIiIl4X0ALcWturCTGLgcW+zkVERERExB+a1TrgIiIiIiItnQpwERERERE/UgEuIiIiIuJHKsBFRERERPxIBbiIiIiIiB+pABcRERER8SMV4CIiIiLiE4sXL6Zz586BTqPZCfRGPCIiIiLSRD3dbV3oB6WzA/O9LZVmwEVERERE/EgFuIiIiIj43P79+zHGsHfvXlJSUmjfvj1f+cpX2L17N9XV1Tz77LN07tyZqKgoVq5cGeh0fUoFuIiIiIj4zfTp03nggQfIycmhZ8+ePPbYY3z3u9/l3LlzbNq0iccee4xnnnmGgwcPBjpVn1EPuIiIiIj4zRNPPMGzzz4LwJ133klcXBzvvvsu+fn5APz7v/87r7/+Ojk5OQwaNCiQqfqMZsBFRERExG9Gjhzp+n10dDQADz74oGusVatWfPnLX+ajjz7ye27+ogJcRERERPwmLCzM9fvbb7+9wdiV8fPnz/s1L39SAS4iIiIi4kfqARcJgPfX/S3QKTQrXw50AiIiIn6kGXARERERET9SAS4iIiIi4kfGWhvoHHzK4XDYwsLCQKchUsf7698PdArNypfT1YQiIlJbcXExsbGxgU5D6mns52KMKbLWOhq7j2bARURERET8SAW4iIiIiIgfqQAXEREREfEjFeAiIiIiIn6kAlxERERExI9UgIuIiIiI+JEKcBERERERP1IBLiIiIiLiRyrARURERET8SAW4iIiIiPjE4sWL6dy5c4PxRYsWYYxhwYIFbj/Xq1cvjDGuo0uXLiQlJXHkyBFfp+wXKsBFRERExK82b94MQHZ29lVjvvnNb1JQUEBBQQGvvPIKp06dYtSoUXz22Wf+StNnbgt0AiIiIiLSNHetuCsg3/u3uX/z2r2Kior461//ysiRI9m7dy+HDx9m4MCBDeK6devGoEGDXOcxMTHExcVRUFBAUlKS1/IJBM2Ai4iIiIjfZGdn07ZtW7KysmjXrt01Z8Fr69ChAwCXLl1yjU2aNAmHw8GuXbvo06cPwcHBPPTQQ5w5c4b33nuPESNG0L59exwOB0ePHvXJ81wPFeAiIiIi4hfWWl5//XWSkpLo3r07SUlJvP7663zxxRduYy9fvszly5f54IMPmDdvHh07dmTYsGF14v7xj3+wcOFCnn/+eV599VX++Mc/Mm3aNNLS0khLS2Pbtm1cvnyZtLQ0rLX+etRrUguKiIiIiPjFgQMH+PDDD/npT38KQFpaGtu3b+f3v/89w4cPrxO7cuVKVq5c6ToPCwtj+/bthIWF1Yk7c+YMBQUF3HWXsz3n6NGjvPDCC6xfv54nn3wScBbzDz30ECUlJcTGxvrwCZtGM+AiIiIi4hfZ2dm0b9+ehx9+GICHH36YDh06uG1Defzxxzl8+DCHDx/mN7/5DSkpKYwbN65BK0mvXr1cxTdAdHQ0AA8++GCDsY8++sjrz3Q9VICLiIiIiM9dvnyZbdu2kZiYyMWLFykvL+fChQuMGjWKbdu21entBoiMjMThcOBwOEhMTCQrK4uePXvy4x//uE5c/Rnx22+/vcH4lbHz58/74tE8pgJcRERERHxuz549fPrpp+Tk5BAeHu46tm3bxpkzZ9i9e/c1P2+MISYmhuLiYj9l7DvqARcRERERn8vOziY8PJzt27c3uJaamkp2djYPPfTQVT9vreWdd96he/fuvkzTL1SAi4iIiIhPnT9/nh07dvAf//EfDV62BGcBnpWVxeeff05wcDAAJ0+e5ODBgwB89tlnbNq0iWPHjjVoQbkZqQVFRERERHxq586dnDt3jieeeMLt9ccff5zKykrefPNN19imTZsYPHgwgwcPZuLEiRw/fpxt27Yxbtw4f6XtM6a5rIfoKw6HwxYWFgY6DZE63l//fqBTaFa+nP7lQKcgItKsFBcXN4vl8qSuxn4uxpgia62jsftoBlxERERExI9UgIuIiIiI+JEKcBERERERP1IBLiIiIiLiRyrARURERET8SAW4iIiIiIgfNbkAN8b0MsYkGWPa1xq7zRjzI2PMEWPMH40xN//CjCIiIiIiPuTJTpiLgLFAZK2xHwILap1vMcZ83Vp70BvJiYiIiIi0NJ60oAwG9lprLwMYY1oBM4ASoAdwP/B/wPe8naSIiIiISEvhSQEeCZTWOr8P6AyssdZ+aK0tBN4ABnoxPxERERGRFsWTArwNUHvf+iE15/m1xj4EunkhLxERERG5yS1evJjOnTsDcOLECYwxrqN169b06NGDb3/725w6dSrAmfqXJz3gHwL9ap0nAZ9aa4trjUUAZ72RmIiIiIjU81MTmO99xjYe00QrVqxgyJAhVFdXU1xczHPPPUdpaSm7d+/22nc0d54U4DuB7xljVgDngQQgq15MDHXbVEREREREXO655x4GDRoEwJAhQ7h48SLf/e53qaysJCQkJMDZ+YcnLSj/BfwdmAP8ADiJc2UUAIwxPYGvAb/3JAFjTLQx5pWapQyrjTH73cR0M8ZkGWM+MsZUGmPeNsb8hyffIyIiIiLNT4cOHbDWUl1d7Rrr1asXc+fOZfny5XTr1o3Q0FCeeeYZrLXk5eURFxdHhw4deOSRR/jss88CmP31afIMuLW2zBjTFxhZM/Q7a+25WiEhOIvz33iYQxzOdpaDwO31L9astpILdALmAR8DjwEbjTGfW2tzPPw+EREREQmQL774gsuXL1NdXU1JSQkvvPACI0aMIDQ0tE7c5s2buf/++8nKyqKoqIgf/vCHfPHFF/z+979nyZIlVFVV8d3vfpf58+fz8ssvB+hpro8nLShYa6twtqK4u/YX4C/XkcOb1to3AIwx23CurFLb3YADGGutfbNmbK8x5t+ANEAFuIiIiMhNIiUlpc55nz59+OUvf9kgrl27dmzdupXWrVszevRo3njjDVavXs3x48fp3bs3AEeOHGH9+vU3XQHuyU6Y1caYBY3EPGeMuexJAtbaLxoJaVPza0W98XIgQG8iiIiIiMj1ePHFFzl8+DCHDh0iJyeHO+64gzFjxlBZWVknbvjw4bRu3dp1Hh0dTa9evVzF95WxU6dOcfHiRb/l7w2e9IAbmlbwersoPgb8CfixMeYrxpg7jDGTcC6DeHP9c0dERETkFhcdHY3D4WDgwIE88sgj5Obm8pe//IV169bViQsLC6tzfvvtt7sds9bedAW4Ry0oTRCOc4UUr7HWWmPMGJyb/Py1ZvgSMNlam+/uM8aYacA0gB49engzHRGvuGtSeaBTaFZseqAzEBGRQOnSpQudO3emuLi48eAW4poFuDFmaL2hXm7GAFrj3I7+P4B3vZTblRxaAb/E+RJmKlCG86XNTGPMaWvtr+t/xlr7KvAqgMPh8N7ClSIiIiLiVZ988gmffvop3bt3D3QqftPYDPh+/rX7pQXSaw53DPAF8IxXMvuXh4GHgLuttcev5GWM6Y5zacQGBbiIiIiINE/vvvsunTt3xlrLRx99xAsvvEBISAgTJ04MdGp+01gB/mOchbcBFgK/w1mU11cNnAb2WWtLvJkgzs19Pq9VfF/xNjDWy98lIiIiIj40d+5c1+8jIyNxOBy88sor9OzZM4BZ+ZextmkdGsaYvwMvWmt/5rNkapYhtNYOrzWWCmwGYqy179Yafx2411obd617OhwOW1hY6KOMRa6PMX8OdArNirXxgU5BRKRZKS4uJjY2NtBpSD2N/VyMMUXWWkdj9/HkJcx1gNe3GjLGBOPs6QaIAu4wxjxWc55Xc/wD2GGM+TFwCmdLyjeAmd7OR0RERETElzwpwJ8DXvJBDhHA1npjV857W2tPGGNGAsuAnwJ3AH8DvkPNi5YiIiIiIjcLTwrwj3AWv15lrT1BI2uHW2vfAyZ4+7tFRERERPzNk414coB/N8YE+SoZEREREZGWzpMCfBHOHvAdxph7fZSPiIiIiEiL5kkLyhHgdiAeOGKMOY9zU5z6y6hYa+1dXspPRERERKRF8aQAb4VzC/h/1Buv3799zX5uEREREZFbWZMLcGttLx/mISIiIiJyS/CkB1xERERERG6QCnARERER8Yl169YxYMAAOnToQHh4OP3792fOnDluY7OysjDG8MQTT/g5S//zpAccAGNMW2Agzl0r27qLsdZuuMG8REREROQmtmzZMhYsWMC8efNYvnw558+fp6ioiI0bN7Jy5coG8dnZ2QDs2LGDqqoqgoJa7srXxtr6i5hcI9iYbwH/BYRfLQTnKiitvZCbVzgcDltYWBjoNETqMObPgU6hWbE2PtApiIg0K8XFxcTGxja8UBKgtS5iml4vXhEVFcUjjzzCmjVr6oxbazGm7nOUlZXxpS99ieHDh7N37162bNnChAnNbw/Gq/5cahhjiqy1jsbu0+QWFGPMaOAXwElgLs5i+w2cW9TvqTnfCnyrqfcUERERkZapvLycrl27NhivX3wDbNmyherqajIyMoiKinLNhte2YcMGHnjgATp27Eh4eDgjRozgZp1k9aQH/BngNPA1a+2LNWP/a61dbq0dDXwbGA/8zcs5ioiIiMhNJj4+ntWrV7N+/XpOnz59zdjs7Gz69+9PTEwMqamp5OXlUVFRUSfmxIkTPPnkk2zdupVNmzZx5513MnToUN5//31fPoZPeFKAxwNvWmvPufu8tTYTeAvnjLiIiIiI3MLWrFlDSEgIkyZNokuXLsTFxbFw4ULOnj1bJ660tJSCggLS0tIASEtL48KFC+Tk5NSJW7hwIdOmTWPkyJGMGjWKrKwsevTowcaNG/32TN7iSQHeHmf7yRXngTvqxRQC/3ajSYmIiIjIza1fv34UFxeTm5vLjBkzsNayZMkSHA4HlZWVrrjNmzcDkJqaCsDAgQOJjo5u0IZSXFzMuHHjiIyMpHXr1rRp04Z3332Xv/71r/57KC/xpAD/GOhS6/wkcE+9mFCg2byAKSIiIiKB07ZtW5KTk8nIyOCdd97hF7/4BcePHyczM9MVk52dTXx8PKGhoZSXl1NeXs7YsWPZu3cvZWVlAJw7d47ExEQ++OADVq5cyYEDBzh8+DBf/epXOX/+fKAe77p5sgzhX6hbcB8A0owxX7fWHjDG3At8oyZORERERKSOKVOmMG/ePEpKSgAoKSnhyJEjAISHN1xkb+vWrcycOZOCggI+/PBD9uzZQ0xMjOt6/T7xm4UnBfivgJeMMV+y1v4T53KEE4D9xpgzQEecK6E87/00RVqW8sVvBjqFZkbLEIqItDRlZWVERETUGTt16hQVFRVERkYCsGnTJlq3bk1ubi7BwcF1YmfPnk12djYzZ86kqqoKcM6oX/HHP/6REydOMGDAAB8/ifd5UoC/gnOZwc8ArLXvGGNGAj8E7sLZ//2StfY3Xs9SRERERG4qffv2JSUlhcTERCIiIigtLWXFihUEBweTnp4OOPu/ExISSEpKavD59PR05s6dS2lpKYMGDSIkJIRvf/vbzJs3jw8//JDFixcTFRXl78fyiib3gFtrL1lrP7HWXqw1dtBa+7C1NtZaO0bFt4iIiIiAc9WSEydOMGvWLBITE1mwYAFxcXEcOnSI3r17U1hYyPHjx6+69fzEiRNp1aoVmzdvJjIykq1bt/Lxxx+TkpLCSy+9xMsvv0x0dLSfn8o7PNoJ82aknTClOar40Y8CnUKzErpoUaBTEBFpVhrbcVECw1s7YXrSgnLlxr2AJ4D+OFc9qQDeBjZaa//u6f1ERERERG4lHhXgxphngJ8AbXC+cHnFI8APjTHzrbUrvZifiIiIiEiL0uQC3BgzEXgB50uYPwP241wbvCswApgFvGCM+cha+7r3UxURERERufl5MgP+DM7iO95aW1pr/F3gd8aY9UARMBdQAS4iIiIi4oYnO2H2AbbUK75davq/twBx3khMRERERKQl8qQAPweUNxJTDpy9/nRERERERFo2Twrw3cCoq100xhggsSZORERERETc8KQAnweEG2OyjTE9a18wxvQANgFhNXEiIiIiIuKGJy9h/g/OFpNvAI8aY/4BfAJEAj2A1sBRYJNzMtzFWmtHeiddEREREZGbmycF+PB6n/tyzVHbV918rmVvtSkiIiIi4oEmt6BYa1td59Halw8gIiIiIs3TunXrGDBgAB06dCA8PJz+/fszZ84ct7FZWVkYY3jiiSf8nKX/ebwVvYiIiIgExhpzLCDfO9Pe6/Fnli1bxoIFC5g3bx7Lly/n/PnzFBUVsXHjRlaubLhxenZ2NgA7duygqqqKoKCgG867uWryDLgxptoYs8mXyYiIiIhIy5CRkcH06dNZunQpCQkJJCcns3jxYo4fP94gtqysjPz8fEaOHEllZSU7d+4MQMb+4+k64G434RERERERqa28vJyuXbs2GK+3WAcAW7Zsobq6moyMDKKiolyz4fW99tpr9O3bl3bt2hEZGcljjz1GRUWF13P3NU8K8Ldx7oYpIiIiInJN8fHxrF69mvXr13P69OlrxmZnZ9O/f39iYmJITU0lLy+vQWH9/PPPM336dIYNG8aOHTtYu3YtoaGhVFZW+vIxfMKTAvw/gSRjTIKvkhERERGRlmHNmjWEhIQwadIkunTpQlxcHAsXLuTs2bqbppeWllJQUEBaWhoAaWlpXLhwgZycHFdMeXk5S5cu5emnnyYjI4PRo0czfvx4MjMziYqK8utzeYMnBXgE8GvgV8aYbcaY7xtj0o0xT9Y/fJSriIiIiNwk+vXrR3FxMbm5ucyYMQNrLUuWLMHhcNSZtd68eTMAqampAAwcOJDo6Og6bSgFBQVUVVUxefJk/z6Ej3iyCso6nGt6G2B8zQF11/k2NecbvJGciIiIiNy82rZtS3JyMsnJyQBkZmYydepUMjMzmT17NuBsP4mPjyc0NJTy8nIAxo4dy6pVqygrKyMiIsLVwtKtW7fAPIiXeVKAt4x/cog0A2GLFwc6hWbFLloU6BRERMQPpkyZwrx58ygpKQGgpKSEI0eOABAeHt4gfuvWrcycOZNOnToBcPLkSTp37uy/hH2kyQW4tXa9LxMRERERkZbjyux1badOnaKiooLIyEgANm3aROvWrcnNzSU4OLhO7OzZs8nOzmbmzJkMHjyYoKAg1q9fz4oVK/z2DL6ijXhERERExOv69u1LSkoKiYmJREREUFpayooVKwgODiY9PR1w9n8nJCSQlJTU4PPp6enMnTuX0tJSevbsyYIFC3juuee4ePEiSUlJXLhwgV27drFo0aKb7kVMT17CBMAY08UY8x1jzCpjzC/qjd9vjGm52xaJiIiISJMsXLiQEydOMGvWLBITE1mwYAFxcXEcOnSI3r17U1hYyPHjx6+69fzEiRNp1aqV6yXN+fPns3btWn7729+SkpLC9OnTKS8vp0OHDv58LK8w1trGo64EGzMF+BnQjpoXLq21rWuu3QscAaZZazN9kOt1cTgctrCwMNBpiNThbhOCW5knfw+JiNwKiouLiY2NDXQaUk9jPxdjTJG11tHYfTzZij4BeBX4KzAOWFv7urX2GPAX4JGm3lNERERE5FbjSQ/494GTwDBr7VljTH83MUeBwV7JTERERESkBfKkB9wB7LTWnr1GzIdA1xtLSURERESk5fKkAL8d+L9GYsKA6utPR0RERESkZfOkAD8BDGgk5t+Ad687GxERERGRFs6TAvwN4OvGmAnuLhpjJgP9gP/PG4mJiIiIiLREnryE+V9AGpBtjHkMCAUwxnwX+DowHjgOrPZ2kiIiIiIiLYUnW9F/ZowZBmwAas+C/6zm1wPAN621jfWJi4iIiIjcsjzait5a+w9guDGmH87lBjsBFcBBa22RD/ITEREREWlRPN6KHsBae9Ra+4q1dqm1do2KbxERERGpb926dQwYMIAOHToQHh5O//79mTNnjtvYrKwsjDFX3Zr+ehw7dgxjDPv37/faPb3Bk50w3zfGzGokZqYx5v0bT0tEREREbmbLli1j6tSpjBo1iu3bt7NhwwZSUlLIzc11G5+dnQ3Ajh07qKqq8meqfudJC0ovnOt8X0sY0NOTBIwx0cCzwCDgXuCAtXZ4vZgTbu77ibVWm/6IiIjILWPLli0B+d5vfOMbHn8mIyOD6dOns3TpUtdYcnIyixYtahBbVlZGfn4+I0eOZO/evezcuZMJE9wuvNciXFcLyjWEABc9/EwckAT8tea4mk04+86vHEnXk6CIiIiI+F55eTlduzacKzXGNBjbsmUL1dXVZGRkEBUV5ZoNr++1116jb9++tGvXjsjISB577DEqKipc13/+85/TvXt32rdvT3JyMidPnvTeA3nRNQtwY0yPK0fNUFjtsVpH75oVUh4DPG1BedNa291aOwH4yzXiTlprD9Y6/uzh94iIiIiIn8THx7N69WrWr1/P6dOnrxmbnZ1N//79iYmJITU1lby8vDqFNcDzzz/P9OnTGTZsGDt27GDt2rWEhoZSWVkJwBtvvMHMmTN5+OGH2b59O3379uVb3/qWz57vRjQ2A34C+HvNATC71nnt4z0gH7gLeM2TBKy1X3gSLyIiIiLN35o1awgJCWHSpEl06dKFuLg4Fi5cyNmzZ+vElZaWUlBQQFpaGgBpaWlcuHCBnJwcV0x5eTlLly7l6aefJiMjg9GjRzN+/HgyMzOJiooC4Cc/+QmjR49m7dq1jBo1iqVLlzJ69Gj/PbAHGivAN9Qcv6w5P1prrPaRBawARltrX/JNqnzLGHPRGFNhjNlmjPGo11xERERE/Kdfv34UFxeTm5vLjBkzsNayZMkSHA6Ha9YaYPPmzQCkpqYCMHDgQKKjo+u0oRQUFFBVVcXkyZPdfld1dTVvv/02KSkpdcbHjx/v7cfyimu+hGmtnXTl98aYJ4Eca+2PfZ2UG28AB4EPgVhgEXDAGNPXWltxzU+KiIiISEC0bduW5ORkkpOTAcjMzGTq1KlkZmYye/ZswNl+Eh8fT2hoKOXl5QCMHTuWVatWUVZWRkREhKuFpVu3bm6/59SpU1y+fJmIiIg64/XPmwtPdsL09gubTWatnV3r9IAx5o/A/wKTgQYz7saYacA0gB49etS/LCIiIiIBMGXKFObNm0dJSQkAJSUlHDlyBIDw8PAG8Vu3bmXmzJl06tQJgJMnT9K5c+cGcV26dOG2226jrKysznj98+YiYEX1jbDWHgPeBeKvcv1Va63DWuvo0qWLf5MTEREREbfF76lTp6ioqCAyMhKATZs20bp1a3bt2sW+ffvqHP369XO1oQwePJigoCDWr1/v9rtat27NfffdxxtvvFFnfPv27V5+Ku+UQeDUAAAgAElEQVTwaCt6Y0xH4FvA/UA40NpNmLXWjvRCbk1h/fQ9IiIiIuKBvn37kpKSQmJiIhEREZSWlrJixQqCg4NJT08HnP3fCQkJJCU1XF06PT2duXPnUlpaSs+ePVmwYAHPPfccFy9eJCkpiQsXLrBr1y4WLVpEVFQUP/jBDxg/fjz/7//9P8aNG8fvfvc7fv3rX/v7sZvEk50wY4B3gP/EudzgSGD4VQ6fMsbcC9wDFPn6u0RERETEcwsXLuTEiRPMmjWLxMREFixYQFxcHIcOHaJ3794UFhZy/Pjxq249P3HiRFq1auV6SXP+/PmsXbuW3/72t6SkpDB9+nTKy8vp0KEDAOPGjWP16tW8+eabPPLII7z99ttkZmb67Xk9Yaxt2iSyMWYnzs1vlgOvAh9Ya6tvOAFjgvnXpjrPAHfgfMkSIA8YATwO7AT+CcQAPwQuAPdZa+uuZVOPw+GwhYWFN5qmiFe524TgVtbUv4dERG4VxcXFxMbGBjoNqaexn4sxpsha62jsPp60oHwd2GWt/YEHn2mKCGBrvbEr572BD2piXsK51f1p4NfADxorvkVEREREmhtPCnCDswXFq6y1J2rufS3+6ikXEREREfEpT1ZBKcLZdy0iIiIiItfJkwL8x0CSMWa4j3IREREREWnxPGlB6Y5zR8rdxphsnDPi5e4CrbUbvJCbiIiIiEiL40kBvg7nutsGeKLmqL90gakZUwEuIiIiIuKGJwX4ZJ9lISIiIiJyi2hyAW6tdb/3p4iIiIiINJknL2GKiIiIiMgNUgEuIiIiIuJHTS7AjTHvN/H4my8TFhEREZGbw7p16xgwYAAdOnQgPDyc/v37M2fOHLexWVlZGGN44okn3F4fPnw4xhjXER4ezrBhw9i/f3+duMWLF9O5c2dvP4pXefISZisarnoCEIpzi3iAfwKXbjQpEREREXFjxq7AfO/PH/L4I8uWLWPBggXMmzeP5cuXc/78eYqKiti4cSMrV65sEJ+dnQ3Ajh07qKqqIigoqEHMiBEjWLp0KQCnT59m1apVJCUlcfToUaKjoz3OMVA8eQmz19WuGWOigZ8B7YFRN56WiIiIiNzMMjIymD59uqtgBkhOTmbRokUNYsvKysjPz2fkyJHs3buXnTt3MmHChAZxHTt2ZNCgQa7zoUOHEhYWxu7du2+qAtwrPeDW2veA8UAU0PBPVURERERuKeXl5XTt2rXBuDGmwdiWLVuorq4mIyODqKgo12x4Y4KCgrjtttu4dKlhA8Zbb71FfHw87dq147777uMPf/iD5w/hI157CdNaex7YA0z01j1FRERE5OYUHx/P6tWrWb9+PadPn75mbHZ2Nv379ycmJobU1FTy8vKoqKhoEGet5fLly1y+fJlPPvmEZ599FmMMY8aMqRP3+eef8/jjj/Od73yHrVu3EhYWxpgxY/j444+9+ozXy9uroFwGGv5TR0RERERuKWvWrCEkJIRJkybRpUsX4uLiWLhwIWfPnq0TV1paSkFBAWlpaQCkpaVx4cIFcnJyGtxz+/bttGnThjZt2tC1a1fWrl1LVlYWd999d524qqoqfvKTnzBt2jSSk5PZuXMnbdq04aWXXvLdA3vAawW4MaYzMA74wFv3FBEREZGbU79+/SguLiY3N5cZM2ZgrWXJkiU4HA4qKytdcZs3bwYgNTUVgIEDBxIdHe22DeXBBx/k8OHDHD58mPz8fJ566ikmT57Mnj17GsSOGzfO9fuQkBASEhI4dOiQtx/zujT5JUxjzMJr3KM7kIJzRZT5XshLRERERG5ybdu2JTk5meTkZAAyMzOZOnUqmZmZzJ49G3C2n8THxxMaGkp5eTkAY8eOZdWqVZSVlREREeG6X3h4OA6Hw3U+YsQISkpKmD9/PgkJCa7xkJCQBquoREREcPToUZ89qyc8WYZwcSPXzwLPW2v/6/rTEREREZGWasqUKcybN4+SkhIASkpKOHLkCOAsruvbunUrM2fOvOY9+/TpQ35+fp2xysrKBksZlpWV0a1btxt9BK/wpAAfcZXxL4DPgBJr7eUbT0lEREREbnb1Z68BTp06RUVFBZGRkQBs2rSJ1q1bk5ubS3BwcJ3Y2bNnk52d3WgBfuzYMbp3795gPCcnh29+85uAsyDfs2cP06ZNu5FH8hpP1gH/nS8TEREREZGWo2/fvqSkpJCYmEhERASlpaWsWLGC4OBg0tPTAWf/d0JCAklJSQ0+n56ezty5cyktLaVnz54AnDlzhoMHDwJw7tw58vLyyMvL48UXX6zz2aCgIJ577jkqKyv50pe+xIoVK7h48aKr7SXQvL0KioiIiIgICxcu5MSJE8yaNYvExEQWLFhAXFwchw4donfv3hQWFnL8+PGrbj0/ceJEWrVq5XpJE2Dfvn0MHjyYwYMHM27cOPbt28fLL7/coLAODg5mw4YN/PznP+fRRx/ls88+Iy8vr9m0oBhr3e0uf40PGDMImAr0x7kFfQVQBGRZa//o9QxvkMPhsIWFhYFOQ6QOd5sQ3Mo8/XtIRKSlKy4uJjY2NtBpSD2N/VyMMUXWWsdVA2p40gOOMeZ5nKuc1K8e7gO+ZYz5T2vtDzy5p4iIiIjIraTJLSjGmAnAD4B/4JwB/zIQVPPr1Jrx7xtjvuGDPEVEREREWgRPesCfAj4BBlpr/9tae8Jae6Hm1/8GBgKngGu/qioiIiIicgvzpAD/KrDNWvupu4s141txtqOIiIiIiIgbnhTgtwGfNxLzOR72lYuIiIiI3Eo8KcDfAx42xrj9TM14EvA3byQmIiIiItISeVKAZwOxwBvGmK/UvmCMuQvYBvQBNnkvPRERERGRlsWTdpGVwGjgIWCMMeafwEmgKxCFs5j/Q02ciIiIiIi40eQZcGvtRSABeA74O3AnzpVPutecPweMrIkTERERERE3PNqK3lp7yVq7zFr7FeAOnMX3Hdbar9SMX/JJliIiIiJy01m3bh0DBgygQ4cOhIeH079/f+bMmeM2NisrC2PMVbemHz58OMYY1xEeHs6wYcPYv39/nbjFixfTuXNnbz+KV3lUgNdmra201n5kra30ZkIiIiIicvNbtmwZU6dOZdSoUWzfvp0NGzaQkpJCbm6u2/js7GwAduzYQVVVlduYESNGUFBQQEFBARs3bqRt27YkJSXx3nvv+ew5fKHJPeDGmAE4+79fsdZ+4uZ6V2AakGut/V/vpSgiIiIiTiZA32s9/kRGRgbTp09n6dKlrrHk5GQWLVrUILasrIz8/HxGjhzJ3r172blzJxMmTGgQ17FjRwYNGuQ6Hzp0KGFhYezevZvo6GiPcwwUT2bAn8G55XzZVa5/AkwB3P9/BRERERG5ZZSXl9O1a9cG48Y0/EfEli1bqK6uJiMjg6ioKNdseGOCgoK47bbbuHSpYRf0W2+9RXx8PO3ateO+++7jD3/4Q4OY1157jb59+9KuXTsiIyN57LHHqKioaNJ33whPCvDBwD5rrdt/AtWM5wNDvJGYiIiIiNy84uPjWb16NevXr+f06dPXjM3OzqZ///7ExMSQmppKXl6e20LYWsvly5e5fPkyn3zyCc8++yzGGMaMGVMn7vPPP+fxxx/nO9/5Dlu3biUsLIwxY8bw8ccfu2Kef/55pk+fzrBhw9ixYwdr164lNDSUykrfd1d7UoB3BT5sJOafQLfrT0dEREREWoI1a9YQEhLCpEmT6NKlC3FxcSxcuJCzZ8/WiSstLaWgoIC0tDQA0tLSuHDhAjk5OQ3uuX37dtq0aUObNm3o2rUra9euJSsri7vvvrtOXFVVFT/5yU+YNm0aycnJ7Ny5kzZt2vDSSy8Bztn5pUuX8vTTT5ORkcHo0aMZP348mZmZREVF+ehP5F88KcA/B7o0EtMFuHD96YiIiIhIS9CvXz+Ki4vJzc1lxowZWGtZsmQJDoejzizz5s2bAUhNTQVg4MCBREdHu21DefDBBzl8+DCHDx8mPz+fp556ismTJ7Nnz54GsePGjXP9PiQkhISEBA4dOgRAQUEBVVVVTJ482avP3FSeFOD/C6QYY0LcXTTG3AGk1MSJiIiIyC2ubdu2JCcnk5GRwTvvvMMvfvELjh8/TmZmpismOzub+Ph4QkNDKS8vp7y8nLFjx7J3717Kyuq+ehgeHo7D4cDhcDBixAheeOEFEhISmD9/fp24kJAQgoKC6oxFRERw8uRJAFdLTLdugWnc8KQAfxXnDPceY0y/2heMMV8FdgOda+JEREREROqYMmUKHTt2pKSkBICSkhKOHDlCUVER4eHhrmPlypVUV1ezdevWRu/Zp08fiouL64xVVlY2WMqwrKzMVXB36tQJwFWQ+5snO2G+DmwA/g142xjzT2PM4Zot6f8M3A9ssNY27bVVEREREWmx6s9eA5w6dYqKigoiIyMB2LRpE61bt2bXrl3s27evztGvX78mrYZy7Ngxunfv3mC8dg95ZWUle/bs4f777wdg8ODBBAUFsX79+ut9vBvS5HXAAay1k4wxfwSeAuJwvpgJcAz4mbX2F17OT0RERERuQn379iUlJYXExEQiIiIoLS1lxYoVBAcHk56eDjj7vxMSEkhKSmrw+fT0dObOnUtpaSk9e/YE4MyZMxw8eBCAc+fOkZeXR15eHi+++GKdzwYFBfHcc89RWVnJl770JVasWMHFixeZPXs2AGFhYSxYsIDnnnuOixcvkpSUxIULF9i1axeLFi3y+YuYHhXgANbaV4FXjTHBQBhQbq393OuZiYiIiMhNa+HChbzxxhvMmjWLM2fO0LVrV772ta/x+uuv07t3bwoLCzl+/DiLFy92+/mJEycyb948Nm/ezPe//30A9u3bx+DBgwFo37490dHRvPzyy0ybNq3OZ4ODg9mwYQNPPfUUxcXFxMTEkJeXV6fne/78+XTs2JFVq1bxyiuvEB4eztChQ+nQoYNv/kBqMVdZ1rvFcDgctrCwMNBpiNThbhOCW1lL/3tIRMRTxcXFxMbGBjoNqaexn4sxpsha62jsPp68hCkiIiIiIjdIBbiIiIiIiB+pABcRERER8SMV4CIiIiIifqQCXERERETEj1SAi4iIiIj4kQpwERERERE/uupGPMaYhdd5T2utXXKdnxURERERadGutRPmYjdjtXfLMG7GTc3vVYCLiIiIiLhxrQJ8hJux7wFJwP8A+4GPga41sd8EdgEveTdFEREREZGW46o94Nba39U+gJ5AAjDIWjvZWrveWvubml8nAV8DRgE9/JK5iIiIiDRr69atY8CAAXTo0IHw8HD69+/PnDlz3MZmZWVhjOGJJ55we3348OEYY1xHeHg4w4YNY//+/T58At+41gx4fd8DXrfW/tndRWttoTFmS03cL5t6U2NMNPAsMAi4FzhgrR1e63o3YA6QCNwFfAbkA/Ottf/0IH8RERGRm9prfx4QkO/9dnyRx59ZtmwZCxYsYN68eSxfvpzz589TVFTExo0bWblyZYP47OxsAHbs2EFVVRVBQUENYkaMGMHSpUsBOH36NKtWrSIpKYmjR48SHR3tcY6B4kkBfg+Q10jMP4EJHuYQh7Ot5SBwu5vrA4BxwC+APwGROPvT/2iMuddaW+nh94mIiIiIj2VkZDB9+nRXwQyQnJzMokWLGsSWlZWRn5/PyJEj2bt3Lzt37mTChIYlZceOHRk0aJDrfOjQoYSFhbF79+6bqgD3ZBnCs8CQRmIeADwtiN+01na31k4A/uLm+h+AGGvtcmvtPmvtZmAszpaYRz38LhERERHxg/Lycrp27dpg3BjTYGzLli1UV1eTkZFBVFSUaza8MUFBQdx2221cunSpzvjRo0dJTk4mLCyMkJAQ7r//fvbs2XN9D+IDnhTgu4CvG2NWGGM61L5gjOlgjPkpzgL9TU8SsNZ+0cj1cmvt5XpjfwU+ByI8+S4RERER8Y/4+HhWr17N+vXrOX369DVjs7Oz6d+/PzExMaSmppKXl0dFRUWDOGstly9f5vLly3zyySc8++yzGGMYM2aMK6akpIQhQ4Zw8uRJXn75ZXJychg3bhwffPCB15/xennSgjIfGI6zx3uqMeZ/gU9wtoTcB9wBvA/8wMs5NmCM6QcEA+/4+rtERERExHNr1qzhkUceYdKkSRhjiI2N5dFHH2Xu3LnccccdrrjS0lIKCgpYvnw5AGlpaaxcuZKcnBwmTZpU557bt2+nTZs2rvO2bduSlZXF3Xff7Rr70Y9+RGhoKAcOHHD1kSckJPjwST3X5Blwa20ZMBDIxFm4D8XZ7z205vw14N9q4nzGGNMKWAUcB3b78rtERERE5Pr069eP4uJicnNzmTFjBtZalixZgsPhoLLyXx3LmzdvBiA1NRWAgQMHEh0d7bYN5cEHH+Tw4cMcPnyY/Px8nnrqKSZPnlynvSQ/P5/U1FS3L3E2F57MgGOtPQNMM8bMAGKAUKACKKnfJuJDy4DBwDBr7SV3AcaYacA0gB49tCqiiNw83l//fqBTaFa+nP7lQKcgIjegbdu2JCcnk5ycDEBmZiZTp04lMzOT2bNnA872k/j4eEJDQykvLwdg7NixrFq1irKyMiIi/tVxHB4ejsPhcJ2PGDGCkpIS5s+f75rlPn36NN26dfPXI14XT3rAXay1l621x6y1b9X86pfiu6bwfxZIt9b+6Rr5vWqtdVhrHV26dPFHaiIiIiLSiClTptCxY0dKSkoAZ7/2kSNHKCoqIjw83HWsXLmS6upqtm7d2ug9+/TpQ3Fxseu8U6dOnDx50mfP4A0eF+DGmDbGmNHGmO8ZYxbUGm9njImoaRHxOmPMo8BqYJ619nVffIeIiIiIeEdZWcOu5FOnTlFRUUFkZCQAmzZtonXr1uzatYt9+/bVOfr169ek1VCOHTtG9+7dXecjR45ky5YtnD9/3nsP42UetaAYY0bj7AHvChjAAktqLt8HvAU8DjRt7Zimf+9w4H+ADGvtCm/eW0RERES8r2/fvqSkpJCYmEhERASlpaWsWLGC4OBg0tPTAWf/d0JCAklJSQ0+n56ezty5cyktLaVnz54AnDlzhoMHDwJw7tw58vLyyMvL48UXX3R9btGiRQwcOJChQ4fyzDPP0KlTJ95++206derEt771LT88eeOaPFttjHEAO3AW3d8DNtW+bq09CPwd56Y5TWaMCTbGPGaMeQyIArpcOa+5FlvzvSXA68aYQbWOuzz5LhERERHxj4ULF3LixAlmzZpFYmIiCxYsIC4ujkOHDtG7d28KCws5fvz4VbeenzhxIq1atXK9pAmwb98+Bg8ezODBgxk3bhz79u3j5ZdfdvWTA9xzzz384Q9/oHPnzkydOpVx48axbds2VxHfHBhrbdMCjXkD+DrQx1r7sTFmEbDQWtu6Vkw2EG+tvafJCRjTC2fh7k5vnEsfZl3l+npr7aRr3d/hcNjCwsKmpiPiF+42IbiVNfXvoVuBXsKsSy9hyq2quLiY2NjYQKch9TT2czHGFFlrHVcNqOFJC8oQYIe19uNrxHwAPOTBPbHWnsDZznI162oOEREREZGbnicvTIYAnzYSE+zhPUVEREREbimeFMsfAXGNxNyHczdMERERERFxw5MC/FfAKGPMA+4uGmPGAF8DdnojMRERERGRlsiTAnwZUA7sNsb8J9AHwBjzUM35VuAksNLrWYqIiIiItBBNfgnTWvuRMSYR2IJzN8orcnG+RPk3YLy1trE+cRERERGRW5ZHG/FYa/9sjLkH50ong4FOQAVwEHjDX1vSi4iIiIjcrDwqwAGstdU4Z71zvZ+OiIiIiEjL5slOmPnGmCcbiXncGJN/42mJiIiIiLRMnryEORzo1UhMT2DY9SYjIiIiIi3HunXrGDBgAB06dCA8PJz+/fszZ84ct7FZWVkYY666Nf3w4cMxxriO8PBwhg0bxv79+72Sq8PhYNKkSV65V2O8vWlOEKA+cBEREZFb3LJly5g6dSqjRo1i+/btbNiwgZSUFHJz3XcxZ2dnA7Bjxw6qqqrcxowYMYKCggIKCgrYuHEjbdu2JSkpiffee89nz+ELnvaAW3eDxhgD9ACScG5HLyIiIiJe5iy5/M9atyXgNWVkZDB9+nSWLl3qGktOTmbRokUNYsvKysjPz2fkyJHs3buXnTt3MmHChAZxHTt2ZNCgQa7zoUOHEhYWxu7du4mOjvY4x0C55gy4MeYLY0y1Maa6ZmjxlfPaB85Z7/dx7oS52cc5i4iIiEgzV15eTteuXRuMu/tHxJYtW6iuriYjI4OoqCjXbHhjgoKCuO2227h06VKd8aNHj5KcnExYWBghISHcf//97Nmzx3X92LFjDBkyhHbt2hEbG3vVWXlfaWwG/Pf8a9Z7KPAP4ISbuGrgNLAX+IW3khMRERGRm1N8fDyrV6+mR48ePPzww3Tq1OmqsdnZ2fTv35+YmBhSU1NZs2YNFRUVhIaG1omz1nL5srPb+fTp0yxfvhxjDGPGjHHFlJSUMGTIEO655x5efvllOnXqRGFhIR984GzSqKqqYtSoUXTu3JlNmzZRVVXF008/TWVlJffee68P/iQaumYBbq0dfuX3xpgvgCxr7Y99nZSIiIiI3NzWrFnDI488wqRJkzDGEBsby6OPPsrcuXO54447XHGlpaUUFBSwfPlyANLS0li5ciU5OTkNXorcvn07bdq0cZ23bduWrKws7r77btfYj370I0JDQzlw4ABBQUEAJCQkuK5nZWVRVlbGn/70J+68804AevXqxQMPPOD1P4Or8eQlzN7AKl8lIiIiIiItR79+/SguLiY3N5cZM2ZgrWXJkiU4HA4qKytdcZs3O7uXU1NTARg4cCDR0dFu21AefPBBDh8+zOHDh8nPz+epp55i8uTJddpL8vPzSU1NdRXf9R06dIgBAwa4im+AIUOGEBER4ZXnbgpPXsIsA7oYY6qstRfrXzTGtAUigTJr7XlvJSjSEr1aFB/oFERERHyubdu2JCcnk5ycDEBmZiZTp04lMzOT2bNnA872k/j4eEJDQykvLwdg7NixrFq1irKysjqFcXh4OA6Hw3U+YsQISkpKmD9/vmuW+/Tp03Tr1u2qOX388cdui21/FuCezIAvBN4FQq5yvT1QAvzgRpMSERERkZZnypQpdOzYkZKSEsDZr33kyBGKiooIDw93HStXrqS6upqtW7c2es8+ffpQXFzsOu/UqRMnT568anzXrl0pKytrMO5uzFc8KcDHAL+11p5xd7Fm/LfAw95ITERERERuXu4K2lOnTlFRUUFkZCQAmzZtonXr1uzatYt9+/bVOfr169ek1VCOHTtG9+7dXecjR45ky5YtnD/vviFj4MCBFBUV8eGHH7rG3nrrLb8W4J60oPTCucrJtfwV8F8Hu4iIiIg0S3379iUlJYXExEQiIiIoLS1lxYoVBAcHk56eDjj7vxMSEkhKSmrw+fT0dObOnUtpaSk9e/YE4MyZMxw8eBCAc+fOkZeXR15eHi+++KLrc4sWLWLgwIEMHTqUZ555hk6dOvH222/z/7d353FSVOf+xz8PCAgCsihMlF1QUSEBBhXjghrxCg64oOg1BhQiuS5gFFFzfyxKol4FjYJojEQ0RsUoBiImoigmLihLokYHRTYNLqAISABleX5/nJqhp6dn6aGX6eH7fr3q1dNVp049VV3T/fTpU6eaN2/OpZdeyiWXXMIvf/lL+vXrx/jx49m6dStjxozhgAMOyMBRCZJpAa8D7KqgjAP7Vj0cEREREakJxo4dy6pVqxgxYgR9+vRhzJgxHHnkkbz11lu0b9+eRYsWsWzZsjJvPX/hhRdSq1at4os0AV5++WV69epFr169OPvss3n55Ze5//77i/uTAxx22GG8+uqrHHDAAQwbNoyzzz6bp556qjiJb9CgAc8//zz77bcfF1xwATfddBOTJk0qXp4JVtk7G5nZu8BWdz+6nDILgYbu3jlF8e2x/Px8X7RoUbbDECnht0t6ZDuEauWn3RdnO4RqY8XDK7IdQrXSYXCHbIcgkhWFhYV07lxt0imJVPS6mNlid88vs0AkmRbw2UAPMxtdxgZvALoDf0qiThERERGRvUoyfcAnAhcBt5rZ+cBcYA1wMHA64Tb0HwO3pzpIEREREZGaotIJuLt/bWa9gT8AvQit3Q5YVOR14Mfu/nWqgxQRERERqSmSaQHH3VcBPzSz7sCxQBNgA7DA3ZekPjwRERERkZolqQS8SJRsK+EWEREREUlSlRJwM9sPOJQw4snfUxuSiIiIiEjNlcwoKJhZKzN7GvgaWAS8HLPseDN7P+onLiIiIiIiCVQ6ATez7wFvAgOAZ4E32H0BJtGyFsCgVAYoIiIiIlKTJNMCPo6QYP/I3c8BXohd6O7bgb8DP0xdeCIiIiIiNUsyCXhfYLa7zy+nzMfAQXsUkYiIiIhIDZZMAt4SWFZBme3AflUPR0RERERqiunTp9OjRw8aNWpE06ZN6datG9dcc03Csg899BBmxsUXX5xwee/evTGz4qlp06acdNJJzJ8/v8I4Nm/ejJkxffr0Pdib1ElmFJT1QOsKyhwKfF71cERERESkLBtvuikr291/3Lik17n11lsZM2YMo0eP5rbbbmPbtm0sXryYRx99lDvvvLNU+ccffxyAP/3pT2zdupX69euXKnPyySdzyy23APDVV19x991307dvX9555x06duyYdIzZkkwC/hrQ38zy3L1Ukm1mnYD/Ah5NVXAiIiIikpumTJnC8OHDixNmgIKCAsYlSObXrl3LSy+9xKmnnsq8efN49tlnOe+880qVa9asGccee2zx8xNPPJEmTZowd+7cnErAk+mCcgewL/CKmZ0BNIAwJnj0/M/ALmBSyqMUERERkZyyYcMG8vLySs03s1LznnzySXbu3MmUKVM4+OCDi1vDK1K/fn322Wcftm/fXmL+008/zaGHHkr9+vU58cQTWbp0adV2Io3Dfa8AACAASURBVE0qnYC7+5vAZUA7wjCEo6JFm6Ln7YGh7v5eimMUERERkRzTvXt3Jk+ezMMPP8xXX31VbtnHH3+cbt26cfjhhzNo0CCee+45Nm7cWKqcu7Njxw527NjBF198wXXXXYeZccYZZxSXWbJkCYMGDeL73/8+M2fOpH///px//vkp3789kdSNeNz9IeAo4B7gLWA54Zb0U4Gu7v6HlEcoIiIiIjnn3nvvpWHDhgwZMoQDDzyQI488krFjx7Jp06YS5VavXs0bb7zBBRdcAMAFF1zAt99+yzPPPFOqzpkzZ1KnTh3q1KlDXl4e9913Hw899BCHHnpocZnbbruNQw89lCeffJIzzjiDUaNGMXTo0PTubJKSSsAB3H2Zu//c3Xu5+6Hu3tPdr3L3D9IRoIiIiIjknq5du1JYWMjs2bO5/PLLcXcmTJhAfn4+mzdvLi73xBNPADBoULiXY8+ePenYsWPCbiinnHIKCxcuZOHChbz00ktcddVVXHLJJbzwwu7b07z11lv079+/RFeXc845J127WSXJ3AlzrJmdWEGZE8xs7J6HJSIiIiK5rl69ehQUFDBlyhTef/99HnzwQZYtW8a0adOKyzz++ON0796d/fffnw0bNrBhwwb69+/PvHnzWLt2bYn6mjZtSn5+Pvn5+Zx88snccccdnHbaadx4443FZT7//HNatGhRYr3459mWTAv4eKB3BWVOJNwxU0RERESkhKFDh9KsWbPiiyKXLl3K22+/zeLFi2natGnxdOedd7Jz507++Mc/VljnEUccQWFhYfHzvLy8Uol7/PNsS7oLSgX2IYyEIiIiIiJ7sURJ77p169i4cSMtW7YE4LHHHqN27drMmTOHl19+ucTUtWvXSo2G8q9//YvWrXffqqZnz57Mnj0bdy+eN3PmzBTsUeokMw54ZfQAvkxxnSIiIiKSY7p06cKAAQPo06cPLVq0YPXq1UycOJEGDRowePBgIPT/Pu200+jbt2+p9QcPHsyoUaNYvXo1bdu2BWD9+vUsWLAAgG+++YbnnnuO5557jrvuuqt4veuvv55jjjmG888/n6FDh/Kvf/2rRJeX6qDcBNzMXoqbNcTMeicoWptwl8y2QOUGbhQRERGRGmvs2LHMmjWLESNGsH79evLy8jjuuOOYMWMG7du3Z9GiRSxbtozx48cnXP/CCy9k9OjRPPHEE1x//fUAvPzyy/Tq1QuA/fbbj44dO3L//fdz2WWXFa+Xn5/PE088wY033shZZ51Ffn4+M2bM4Oijj077PleWxTbPl1poFtudxIHSI6cHu4CvgHnASHdfl7II91B+fr4vWrQo22GIlPDbJT2yHUK18tPui7MdQrWx4uEV2Q6hWukwuEO2QxDJisLCQjp37pztMCRORa+LmS129/yK6im3Bdzdi/uIR8n4eHe/OZlARURERERkt2T6gF8C/CNdgYiIiIiI7A0qnYC7+8PpDEREREREZG+Q1DCEZlbLzK4yswVmttHMdsQs62ZmU83s0PLqEBERERHZmyVzJ8y6wAvAr4FDgG8oeVHmSuBS4KJUBigiIiIiUpMk0wJ+HXAycBPQEngwdqG7bwD+BpyesuhERERERGqYZBLwi4DX3P1md99FGJYw3kqgTUoiExERERGpgZJJwNsDCyoosx5oVvVwRERERERqtmQS8K1AkwrKtAE2VD0cEREREZGaLZkE/J9An+hizFLMbH9C/++3UhFYgvrPMrN3zOxbM1tpZtekYzsiIiIikhrTp0+nR48eNGrUiKZNm9KtWzeuuaZkCmdmxVOtWrU46KCDGDRoECtXrsxS1OmXTAL+W6A18Aczaxy7wMyaANOBpsD9KYtud/0/BGYSkvsC4HfA/5nZ1aneloiIiIjsuVtvvZVhw4Zx+umnM3PmTB555BEGDBjA7NmzS5W99tpreeONN3jttdeYOHEiS5YsoV+/fuzYsSNBzbkvmRvxPG5mPyLcEbM/8DWAmS0CjgTqAfe6+3NpiHMs8Kq7D4uezzWzpsBYM5vq7t+lYZsiIiIi1YrZkqxs17170utMmTKF4cOHc8sttxTPKygoYNy4caXKtmvXjmOPPRaAXr160aRJE/r168eHH37IEUccUfXAq6mkbsTj7kMJY32/DxxIGAe8O/ARMNTdr0p5hMEPgBfj5s0ltLj3StM2RURERKSKNmzYQF5eXqn5ZpagdEmNGjUCYPv27SmPqzqodAt4EXefDkw3s/qEBHiju/8n1YHF2ReIb+X+NnrsDLyS5u2LiIiISBK6d+/O5MmTadOmDWeeeSbNmzcvs+yuXbvYsWMH7s7KlSsZN24cnTp14qijjspgxJmTVAt4LHff6u6fZiD5htDC3jNu3tHRo4Y9FBEREalm7r33Xho2bMiQIUM48MADOfLIIxk7diybNm0qVXbkyJHUqVOHunXrcthhh7Fs2TKefvppateunYXI06/KCXiG3Q8MMLOfmllTMzsduDZatjO+sJldZmaLzGzRunXrMhqoiIiIiEDXrl0pLCxk9uzZXH755bg7EyZMID8/n82bN5coe91117Fw4UIWLlzInDlz6Nq1K3379mXNmjVZij69yuyCYmYrqlinu/shVVy3LL8Dvg/cBzwAbAGuByYDXyQI4IGoHPn5+Ynu2CkiIiIiaVavXj0KCgooKCgAYNq0aQwbNoxp06YxcuTI4nJt2rQhPz+/+Pmpp55Kq1atuOuuu5g4cWLG40638lrAaxEusoyd6gHtoqkVUD96LJpXr4I6q8Tdd7r7lYQLP7sCLdl9V86K7s4pIiIiItXA0KFDadasGUuXLi23XL169ejQoQOFhYUZiiyzykyW3b2du7cvmggt0GsICe/JwL7u/j3CBZKnAG8C/yYkyGnh7l+7+7vuvhm4HHjd3ct/BUVEREQk49auXVtq3rp169i4cSMtW7Ysd91t27axfPlyWrduna7wsiqZUVB+RbgV/VGx4267+y5gvpmdDLwblRuRyiDN7FjgeMLdOBsDFxLuunl8KrcjIiIiIqnRpUsXBgwYQJ8+fWjRogWrV69m4sSJNGjQgMGDB5cou2rVKhYsCJ0a1q1bx9SpU9m4cSNDhw7NRuhpl0wCfjbweFk3vXH3bWY2C7iAFCfgwHZgEDAe2AX8Hfihu7+b4u2IiIiISAqMHTuWWbNmMWLECNavX09eXh7HHXccM2bMoH379iXKTpo0iUmTJgHQvHlzunTpwty5c+nZM34QvJohmQS8OVCngjJ1onIp5e6LKT0MoYiIiMhepSp3pMyWK664giuuuKLCcu5733gZyVwwuRwYaGb7J1oY3Rp+IFDV0VNERERERGq8ZBLw+4GDgLfM7Cdm1s7M6kePgwkXYeYB96YjUBERERGRmqDSXVDcfYqZdQKuAh5KUMSAye4+NVXBiYiIiIjUNMn0AcfdR5rZE8ClQDdgf2AjsASY7u6vpz5EEREREZGaI6kEHMDd3wDeSEMsIiIiIiI1XsrvWikiIiIiImVTAi4iIiIikkFKwEVEREREMkgJuIiIiIhIBikBFxERERHJICXgIiIiIpIW06dPp0ePHjRq1IimTZvSrVs3rrnmmhJlzKx4qlWrFgcddBCDBg1i5cqVFdb/7LPPYmasWrUqTXuQHmUOQ2hm64Hb3P326PlYYL67/y1TwYmIiIjIbiseXpGV7XYY3CHpdW699VbGjBnD6NGjue2229i2bRuLFy/m0Ucf5c477yxR9tprr2XgwIG4OytXrmTcuHH069ePd955h332SXrU7GqvvD1qAuwb83x8NCkBFxEREZFyTZkyheHDh3PLLbcUzysoKGDcuHGlyrZr145jjz0WgF69etGkSRP69evHhx9+yBFHHJGxmDOlvC4oXwCtMhWIiIiIiNQcGzZsIC8vr9R8M6tw3UaNGgGwffv24nnuzvjx42nRogWNGjXiJz/5CZs2bUpdwBlUXgv4AuBiM9sJfBbN612Jg+buPiEVwYmIiIhIburevTuTJ0+mTZs2nHnmmTRv3rzMsrt27WLHjh0luqB06tSJo446qrjMPffcw80338wvfvELTjjhBGbOnMno0aMzsSspZ+6eeIFZR2AW0DnJOt3da+9pYKmSn5/vixYtysq2s9VPqzqqSt+xmuy3S3pkO4Rq5afdF2c7hGqjMi1De5OyPqNEarrCwkI6dy6dguVSH/B33nmHs846i5UrV2JmdO7cmXPPPZdRo0bRuHHj4nKJ3vdatWrFc889R5cuXQDYuXMnrVu3ZsCAAdx3333F5U477TRefPFFVq5cSbt27ZLfsSSV9boUMbPF7p5fUT1ldkFx94+ALkAnoHc0ezpwcgXTKZXZARERERGpubp27UphYSGzZ8/m8ssvx92ZMGEC+fn5bN68uUTZ6667joULF7Jw4ULmzJlD165d6du3L2vWrAHgk08+4bPPPmPAgAEl1jvnnHMytj+pVO5lpe6+C1gOLI++naxy91cyEZiIiIiI5LZ69epRUFBAQUEBANOmTWPYsGFMmzaNkSNHFpdr06YN+fm7G45PPfVUWrVqxV133cXEiRP5/PPPAWjRokWJ+uOf54pKjwPu7rXc/eZ0BiMiIiIiNdfQoUNp1qwZS5cuLbdcvXr16NChA4WFhQDFF3OuXbu2RLn457miSjfiMbNWZlZgZhebWX8z02gpIiIiIlIsUXK8bt06Nm7cSMuWLctdd9u2bSxfvpzWrVsD0Lp1a/Ly8pg1a1aJcjNnzkxdwBmU1MjmZtYGeAA4LcGyF4Cfufuq1IQmIiIiIrmqS5cuDBgwgD59+tCiRQtWr17NxIkTadCgAYMHDy5RdtWqVSxYsAAISfrUqVPZuHEjQ4cOBaB27dqMHj2aUaNGccABB3DCCSfw9NNPF7eQ55pKJ+Bmlge8BhwMrCLckOcz4HvA8UAf4FUzy3f3z1MfqoiIiIjkirFjxzJr1ixGjBjB+vXrycvL47jjjmPGjBm0b9++RNlJkyYxadIkAJo3b06XLl2YO3cuPXv2LC5z9dVXs379eu6//35+/etf079/f26//XYuuuiijO5XKpQ5DGGpgmb3Av8DXA/c6e47Y5bVBn4O3A5Mdfcr0xBrlWgYwupBwxCWpGEIS9IwhLtpGMKSNAyh7K0qGu5OsiPtwxAm0A+Y6+53xCbfAO6+090nAnOBM5OoU0RERERkr5JMAp4HVNRMtTgqJyIiIiIiCSSTgG8E2lZQpk1UTkREREREEkgmAX8VGGhmxyVaaGbHAOdF5UREREREJIFkhiH8FaEf+Ctm9gTwMmEUlDzCreovBHYBt6Q4RhERERGRGqPSCbi7LzGzgcB04CLgv2MWG7AeuNTdNZyBiIiIiEgZkroRj7s/a2ZtgQFAd2B/Qp/vfwB/cvf/pD5EEREREZGaI6kEHCBKsh+LJhERERERSUIyF2GKiIiIiMgeUgIuIiIiImkxffp0evToQaNGjWjatCndunXjmmuuKVHGzIqnWrVqcdBBBzFo0CBWrlyZpajTTwm4iIiIiKTcrbfeyrBhwzj99NOZOXMmjzzyCAMGDGD27Nmlyl577bW88cYbvPbaa0ycOJElS5bQr18/duzYkYXI0y/pPuAiIiIikiVm2dmue9KrTJkyheHDh3PLLbtHqC4oKGDcuHGlyrZr145jjz0WgF69etGkSRP69evHhx9+yBFHHFH1uKsptYCLiIiISMpt2LCBvLy8UvOtEl8iGjVqBMD27duL5/Xu3ZuBAwfy0EMP0b59exo2bMjFF1/Mt99+y1tvvcXRRx9Nw4YN6d27Nx9//HHqdiQN1AIuIiIiIinXvXt3Jk+eTJs2bTjzzDNp3rx5mWV37drFjh07cHdWrlzJuHHj6NSpE0cddVSJcgsWLODLL79k8uTJfPzxx/z85z+nfv36vPnmm4wePZr99tuPESNGcNlll/HXv/413btYZZVOwM3sJeA1dx+TxnhqlEOGbMh2CNWGD852BNXLT7svyXYIIiIiaXXvvfdy1llnMWTIEMyMzp07c+655zJq1CgaN25couzIkSMZOXJk8fNWrVrx3HPPUbt27RLlNm/ezKxZs9h///0BmD9/Pr/97W955ZVXOPHEEwH49NNPueKKK9iyZQsNGjRI815WTTJdUI4FaldYSkRERET2el27dqWwsJDZs2dz+eWX4+5MmDCB/Px8Nm/eXKLsddddx8KFC1m4cCFz5syha9eu9O3blzVr1pQol5+fX5x8A3Ts2JG6dety/PHHl5gHIRGvrpJJwJcBrdMViIiIiIjULPXq1aOgoIApU6bw/vvv8+CDD7Js2TKmTZtWolybNm3Iz88nPz+fvn37MnPmTLZt28Zdd91VolyTJk1KPK9bty6NGjWiVq1aJeYBbNu2LU17teeSScAfBPqZWZt0BSMiIiIiNdfQoUNp1qwZS5cuLbdcvXr16NChA4WFhRmKLLOSScD/DLwKvGZmV5rZMWbW1szaxE9pilVEREREcsTatWtLzVu3bh0bN26kZcuW5a67bds2li9fTuvWNbPzRTKjoKwAHDDg7nLKeZL1ioiIiEgN06VLFwYMGECfPn1o0aIFq1evZuLEiTRo0IDBg0uOzrBq1SoWLFgAhCR96tSpbNy4kaFDh2Yj9LRLJlF+hJBci4iIiIiUa+zYscyaNYsRI0awfv168vLyOO6445gxYwbt27cvUXbSpElMmjQJgObNm9OlSxfmzp1Lz549sxF62plX4c5GuSQ/P98XLVqUlW2baai5Iu7dsx1CNZOlO5lVWzX7fSgZlblBxd6kpn9GiZSlsLCQzp07ZzsMiVPR62Jmi909v6J6dCdMEREREZEMqlJfbTM7HOgMNHT336c2JBERERGRmiupFnAz+4GZLQLeA54CpscsO8nMtphZQWpDFBERERGpOSqdgJvZocB84DDCKCh/iSvyN2A9MDBVwYmIiIiI1DTJtICPA+oCR7v7NcDC2IUerpR5A6iZl6uKiIiIiKRAMgn4qcBMdy/vlkQfAwftWUgiIiIiolGAqpdUvh7JJOBNgH9Xor66VQ9HREREROrUqcPWrVuzHYbE2Lp1K3Xq1ElJXckk4GuBjhWUORL4pOrhiIiIiEiLFi1Ys2YNW7ZsUUt4lrk7W7ZsYc2aNbRo0SIldSYzDOFLwIVmdpi7fxC/0Mx6Erqp3JuSyERERET2Uo0bNwbg008/Zfv27VmORurUqUPLli2LX5c9lUwCfitwHvA3MxtP1NfbzI4ETiRcpPkNMDElkcUxs32AUcBQoA2wDviju/88HdsTERERyabGjRunLOGT6qXSCbi7f2Bm5wKPA1Oi2Qa8Ez1uAM5x949THmXwEKGF/SZgKdAaOCJN2xIRERERSYuk7oTp7n81s/bAYOBYoDmwEVgAPOTu61MfIpjZfwEXAN939/fTsQ0RERERkUxI+lb07r6BcCOeu1MfTpkuBV5S8i0iIiIiuS6pW9Fn0THAh2Y2xcw2Rbe8n2lmGnNcRERERHJK0gm4mV1kZvPMbL2Z7Yge55nZRekIMJIHDAF+QOiKcgnQA3jGzCyN2xURERERSalKd0ExszrAU8CZhIsudxBGImkOnAz0NrPzgYHunurxciyaBrj7V1E8nwGvAKcA8+JivQy4DKBNmzYpDiUZPbK47epGY5iWcPmz2Y6gepma7QBEREQyJ5kW8BuBAuBNQsK9r7t/D9iXkAS/RUjOr091kMDXwLtFyXfkVeA7EoyE4u4PuHu+u+cfeOCBaQhHRERERKRqkknAfwJ8BPR291fcfReAu+9y9/lAb2AFoatIqhWWMd+AXWnYnoiIiIhIWiSTgLcCZrn7d4kWuvu3wCzg4FQEFudZoKuZHRAz70SgDvB2GrYnIiIiIpIWySTgnxIS3vLUicql2gPAV8CfzazAzP4b+D3woru/mobtiYiIiIikRTIJ+GPAQDNLeE9UM2sCDAT+kIrAYrn7JkI/86+BJ4B7CRdenp/qbYmIiIiIpFMyN+K5GTgKeMvMbgb+BnwBtAROAsYQLsSckOogAdz9I6BvOuoWEREREcmUMhNwM9tF4rHjjND9I9H8TsDW8uoVEREREdmblZco/w0N3iwiIiIiklJlJuDu3juDcYiIiIiI7BWSvhW9iIiIiIhUnRJwEREREZEMSvpiSTMrAH5AuDFPonHB3d2H7mlgIiIiIiI1UaUTcDNrS7gj5RGEEU/K4oAScBERERGRBJJpAb8HOBL4HfAIsAbYkY6gRERERERqqmQS8FOA5919WLqCERERERGp6ZK5CHM78G66AhERERER2Rskk4C/RrgVvYiIiIiIVFEyCfhY4EQzuyBdwYiIiIiI1HSV7gPu7v8ws1OBOWY2HFgCbExc1CekKkARERERkZokmWEI9wduBZoBJ0VTIg4oARcRERERSSCZUVDuAnoDLwK/Bz5FwxCKiIiIiCQlmQT8TOB1d++TrmBE9hb33tc22yFUK1dMzXYE1ccDi7tnOwQREUmzZC7CrA+8nq5ARERERET2Bskk4P8AOqQrEBERERGRvUEyCfgEoMDMjk9XMCIiIiIiNV0yfcC/BzwLvGRmjwGLSTwMIe7+SApiExERERGpcZJJwKcThhg04CfR5HFlLJqnBFxEREREJIFkEvBL0haFiIiIiMheIpk7YT6czkBERERERPYGyVyEKSIiIiIie0gJuIiIiIhIBlW6C4qZrahkUXf3Q6oYj4iIiIhIjZbMRZi1KD3qCcD+QJPo70+B7XsalIiIiIhITZXMRZjtylpmZh2Be4D9gNP3PCwRERERkZopJX3A3f0j4BzgYGBcKuoUEREREamJUnYRprtvA14ALkxVnSIiIiIiNU2qR0HZAeSluE4RERERkRojZQm4mR0AnA18kqo6RURERERqmmSGIRxbTh2tgQGEEVFuTEFcIiIiIiI1UjLDEI6vYPkm4JfufnvVwxERERERqdmSScBPLmP+LuBrYKm779jzkEREREREaq5kxgF/JZ2BiIiIiIjsDVI9CoqIiIiIiJSj3BZwM6tSgu7uu6oWTs3inu0IRERERKS6qagLyvYq1OmVqFdEREREZK9UUaL8CSGhroyGQPM9C0dEREREpGYrNwF393YVVWBmdYCrgP+NZq3a46hERERERGqoPboI08zOAwqBOwADRgOdUxCXiIiIiEiNVKW+2mZ2HDAJOBrYAdwD3OzuX6cwNhERERGRGiepBNzMOgK3AWcTWryfAm5w9xVpiE1EREREpMapVAJuZs2AccBwoC7wBnCtuy9IY2wiIiIiIjVOReOA1wWuBm4E9geWE1q8n85AbCIiIiIiNU5FLeAfAG2A9YRE/F5335n2qEREREREaqiKEvC2hHHADRgFjDKziup0d2+bgthERERERGqcyvQBN6BZNImIiIiIyB6o6EY8ezROuIiIiIiIlKQEW0REREQkg5SAi4iIiIhkkBJwEREREZEMyokE3MwGmtnrZvaVmW0zsw/M7P9F45SLiIiIiOSMpG5Fn0XNgZeBO4ANwNHAeCAPuDJ7YYmIiIiIJCcnEnB3/03crJfNrDFwhZld5e6ejbhERERERJKVE11QyvAVoC4oIiIiIpJTcqIFvIiZ1QbqAd2BEcB9av0WERERkVySUwk48B9CAg7wCHBdFmMREREREUlariXgxwENCBdhjgWmAJfHFzKzy4DLANq0aZPJ+Ep48skZWdt2dXP++dmOoHq5YmKXbIdQzeiHrCI/7b4k2yGIiEia5VQC7u5Fn0yvmtmXwMNmNsndl8eVewB4ACA/P1+f7CIiIiJSbeTyRZhFyXj7rEYhIiIiIpKEXE7Afxg9rsxqFCIiIiIiSciJLihm9lfgReA9YCch+b4WmBHf/UREREREpDrLiQQcWAgMAdoBO4AVwI3A/dkLSUREREQkeTmRgLv7GGBMtuMQEREREdlTudwHXEREREQk5ygBFxERERHJICXgIiIiIiIZpARcRERERCSDlICLiIiIiGSQEnARERERkQxSAi4iIiIikkFKwEVEREREMkgJuIiIiIhIBikBFxERERHJICXgIiIiIiIZpARcRERERCSDlICLiIiIiGSQEnARERERkQxSAi4iIiIikkH7ZDuAmuz8roOyHUI1cn62AxDJCcsPPD7bIVQrh6zLdgTVy4qHV2Q7hGqjw+AO2Q6hWtl4003ZDqHa2H/cuGyHUCG1gIuIiIiIZJAScBERERGRDFICLiIiIiKSQUrARUREREQySAm4iIiIiEgGKQEXEREREckgJeAiIiIiIhmkBFxEREREJIOUgIuIiIiIZJAScBERERGRDFICLiIiIiKSQUrARUREREQySAm4iIiIiEgGKQEXEREREckgJeAiIiIiIhmkBFxEREREJIOUgIuIiIiIZJAScBERERGRDFICLiIiIiKSQUrARUREREQySAm4iIiIiEgGKQEXEREREcmgfbIdQE12yLMdsh1CtbH88GxHUL203cezHUK1sjrbAYjkiHldzst2CNVGBxZnO4RqZf9x47MdQjUyLtsBVEgt4CIiIiIiGaQEXEREREQkg5SAi4iIiIhkkBJwEREREZEMUgIuIiIiIpJBSsBFRERERDJICbiIiIiISAYpARcRERERySAl4CIiIiIiGaQEXEREREQkg5SAi4iIiIhkkBJwEREREZEMUgIuIiIiIpJBSsBFRERERDJICbiIiIiISAblTAJuZkeY2Twz22Jmn5rZzWZWO9txiYiIiIgkY59sB1AZZtYUeBF4HxgAHAJMInyB+H9ZDE1EREREJCk5kYADPwPqA+e4+ybgBTNrDIw3s9ujeSIiIiIi1V6udEE5A3g+LtF+gpCUn5SdkEREREREkpcrCfjhwNLYGe7+MbAlWiYiIiIikhNyJQFvCmxIMP/raJmIiIiISE7IlT7gAJ5gniWab2aXAZdFTzeb+V3/SQAAGbJJREFU2QfpDCwHHAB8mc0A7DrL5ualbFk/NwDs6mxHIAlUi3MD03tHNVQtzo3L0LlRTVWD8yOr50bbyhTKlQT8a6BJgvn7k6Bl3N0fAB5Id1C5wswWuXt+tuOQ6kfnhpRF54aUReeGlEfnR+XkSheUpcT19Taz1sB+xPUNFxERERGpznIlAf8LcLqZNYqZNwjYCrySnZBERERERJKXKwn4/cC3wEwz+1HUx3s8cKfGAK8UdceRsujckLLo3JCy6NyQ8uj8qARzT3RtY/VjZkcAU4BehH7fDwLj3X1nVgMTEREREUlCziTgIiIiIiI1Qa50QRHAgpVm5mbWsYwy3zezx8xsjZl9Z2brzexFMxtkZvvElJse1fObBHUsMrPpadwVSTEzGx+9nkXT52b2rJl1jSt3lJn9ycw+M7Ot0fn0hJkdFVeulpldYmZ/N7MN0bm0yswejK9TSjKzIWa22My+MbOvzewfZnZnzPIW0evVror1u5ldGfN8vpk9teeRV118TCmq82gzG5/KOmU3M5tpZh+Z2b4Jlj1vZoVmVtfMCszsteh9YJOZvWdm95tZw7h1Gkfn9btmtiWa3jOzm8ysZeb2TMoT81nxfIJlT5nZ/CTqahfVdWaKYkv5+0h1pgQ8t/QC2kV/XxC/0MwGAguB7wE3Aj8CLgVWAI8AgxPUOcTMDk5HsJJxGwnnSC/gauBQ4AUzawYQfWlbADQGrgT6AbcRxmwtTqrNrBbwJHAfsAT4MXAa8CvCaERvm1ntzOxSbjGzGwnd454HzgF+AswC+scUawGMY/f/siR2NOE4SXqMAFoSPiuKRZ8jfYD/Ac4FZgPvAhcC5wMPAycQMzRwlGC/CQwHHiOc7wWEz52fAFn9gigJ9TGzntkOYm+WK+OAS3Ah8B/gX9HfvyxaECXR04E/AJd6yb5FfzKzSYTEPNb7hOTrOkLCJrlth7sviP5eYGargDeA/yJ8KF5CuJj5DHf/Nir3EvAbsxJ3O7kKOBvo4+7zYua/AvzWzIalcR9y3ZXAb9z9FzHz/mxmN2UroMoys/ruvjXbcaRLTd+/ZLn7v6NfGH5lZr9394/MbD/gLuARd59vZq8Bz7n7z2JW/Stwe9x7xv2E+3L0cPdPY+bPM7NfA/+d3r2RJK0H/g38L3BWlmPZa6kFPEdELY7nEVojfgccEdcVYBjhC9W1nqBjv7t/4O7z42ZvBe4ELjOzFmkJXLLp7eixdfTYBNgQk3wXiztnrgaejku+Y8s+qIufy9QE+Dx+ZtHxjbqdvBvNfrmoy1BROTNrZma/MbMvzGybmb1uZsckE4CZHR51K/okphvA1dEvG0VlekfbPt3MZpvZZsJF7mXV2TyK67Morg/Myr5/adRdaWLcvCHRNhtGz+uY2UQz+9jMvjWzT83smajbwxBgclSuqFvV/Ji6jjKzOVE3n2/M7I9mllfV/duL3Q18QHSsCb84NABGRc8Tns9Q6pweAPwyLvkuKvetuz+U0qhlTzlwC9DfzLqUVcjM2kTvJeuj95LnzeywBEUbm9nvo//FtWY2Lq6e6Wa2KG5ehd1XzKyfmb0Q1bnJzBaYWZ8k97XaUgKeO04h/Fz4BOHnvO2EVvAiJwKL3H19kvVOBbYB16QiSKlW2kSPK6PHJUAHM7vbwqhCpVi4wVU7YG76w6uRlgBXmdlgM2ueYPlnwEXR31ewu8sQZlYPeJHQ3ec6QsvUOuDF2OSyEg4mJFWXA32B3wI3AdcnKDuN8EWtf/R3KWZWH5gfxTMhqnMScFASMSVyI+FYjCHs89WEblS1gTnRNmD3Mbo8iqcj8BqwL3AxMAQ4kvBLQ/z9pyvcv72Zu+8gdDU53czGEF6DG9x9XVRkCXChmV1pZmW93icQ7vut94zc8kfgQ0IreClR18VXgcOAnxG6H+1HeD+qH1f8DmALMJDwfjPOzK5IQYztgT8T/s/PBV4H/mJmP0xB3dnn7ppyYCK0en8N1I2ezyEkVkUj2RQCjydYb5+YqVbM/OmEhB3CmOqbgKbR80XA9Gzvs6akzo/xwJcxr/UhwAvAP4B6MefCDELrhwNfAb8H8mPqOSZadnpc/bXiziXL9j5Xx4nQl35FdAx3Ae8BNwONY8ocFS3vHbfuUOA7oFPMvH2A5cAdMfMcuDLm+XzgqTLisaiOXwArYub3juq5qxL7NDzalx+UUyY+plXAxLgyQ6JyDaPnzwKTyqnzSqKG1rj5vyd8wagbM68TsBPol+z+aXIISZMTvthYzPzWwD9j3jNWEH41zYspc320rF5cnbVj3zOyvY+ail+X8cCX0d9Dov+bQ6PnTwHzo78nRJ8RzWLWbUr4knxF9Lxd9NrPTXA+rSHKOYjJN2LKFK17Zsy8Eu8jceWLPoOeB36X7eOYikkt4Dkgahk7G3jG3b+LZj9OOIGPLSpGOHlj18sntJQXTU+WsYm7o8cRqYtasqA5u1/rj4BuwDkedTlx9x3uPgj4PqHVcTGhVeMNM+sX1VHUghjfjekeSp5L/ZBS3P0doDOhxXUq4XiOARZZ3KgRCfyI8JqsNLN9bPeoRa8A+ZWNwcz2tTDyxEeEPv/bCRfQto+ps8icSlR5CvAPd/9nZWOopH8SLgIfbWZdE7Rel+VHwDPArpjjtJKQ9Mcfp8rsn4QWTAhfiIr/9939E6AH4ZhPIvQd/jnwjpm1ioqV9Z7xNjHvGZU4/yXzHgU+Ju5C3MiPCI04m2L+z74hvEfF/589E/d8JuEXslbsATNrZWYPm9kaYAfhXOpDGGAg5ykBzw1nEPriPWdmTcysCaHV61t2d0NZQ+mT/X2gZzQtKatyd/+aMOLFCL1J5rSNhNf6WEKrZV3gsdi+vxCSRHf/pbv3Ify8+Bm7L+hdEz3Gn0u3R3X3R8rloc/rn939Snc/gnB9RidCC3d5DiC8dtvjpkvY3Y+/Mv6P0If3AUJ3kZ7sfn3jh5z7ohL1NSecI6n2S+BeQteSt4FPzGxkJdY7gNDqGn+cOlD6OFVm/yT88hL7WMzdd7r7PHcf5e75wOlAM+DaqEhZ7xmDCOdetb8AeW/loQvS7cCPzaxt3OIDCK9h/P/ZyZT+P1tbxvP4gR8qLfrcmg0cB4yNttsT+Aul38dykkZByQ1FSfYfEyw738x+DvwNuMHMmkYJNe6+hdCdBDP7poJtTCKMfnF5akKWLNjh7kUXurxpZlsJw4CdR+h6Uoq7rzKzPxK97u7+iYXRU/oQuj0VlfsY+NiqOHb13szdp5nZ7YQhHMuznvD/+j8JlpW6cLYc5wGT3f32ohkxv3CUCq8S9X0FJLzvQDm2Eb4AxmpWYsPu2wgfrGPNrBOhn+mvzewDd/9rOXWvJ7S4PZhg2Zdxz3WnuRRz97lm9ja7z+e/E45zH8JoKEXl3oNwwWzGg5Rk/A74f5S+RmQ9IQGekGCd+HwifhCHoudFX9wrfD9IoCPhV9wzYt8PEvQ/z1lqAa/mohbpMwldTk6Om64hXJh5MuHDaCe7f0pMiruvJfTbugaoMSf4Xu5RQh/k6yHcAKaMcp0o2VL4a2CgmfVOa3Q1UKJjbGYHEoZoKzrGRa2M8a048wgfOh+7+6K46V0qrz4xCbuFEZRK3TcgCfOAbpbcDZj+TeiKE+u0sgq7+zJCq/23QNEFwt9B6FKTIJ6jgMUJjtOqJGKUCpRxPu9LaO3+AsKXeMJY9//PzKrc4inZEXVRnEi4Z0js6zePcHHzewn+zz6Iq+bsuOfnEJLvf0fP/w20i/tfLvP9IFKUh8S+l7UFasYFmKgFPBcMIAwLdbe7vxm7wMIYrf8LXOjuQ83sEuAPZtYBeIjQJ7Ihob9WV8K32fLcQWiFakm4oY/kMHd3M7uFcE6cCpxlZt8njAleSLii/RzCDTNGxaw6mTCqzl8s3Cn1BUKLRwvCVe4QxqOX0t41s1mEESHWAm0Jx3YL4QYmEPpcbgUGm9lGYHv0y8UjhP+/+RaG8FtB6P5xNPC5u99VyRheAK6I+oCvJ4y2Um8P9umRqI65FsaN/oAwOsGh7n5DGes8A0w2s18Q3kvOIXyYFzOzZwj9Sf9BOB4DCZ9Jf4uKLI0eR5rZS8Cm6IN/PPAWMMfMfkdo9T6Y8IE+3UsPtypV97yZLSWMRPEJkEe4OLYpEHsX5Z8RukUuMbO7Ca/5LsJ1Sj8jvL4aurT6+g3hQu3jCNecQLjY9sfAS2Y2mdDVqCVwEvCquz8es/6R0WfF04TPjqHASHffFS3/E+Fi9Act3GW7G6FrXXmWEhL3SdEIPY0I3ZnWlLtWLsn2VaCayp8IIwV8WM7yqYTRUYpGuvgBobX8U0J/rfWEm60MB+rErDeduKuSo/kPEH5OnJ7tfdeU1HkynujK9rj5tQlDTT1P6F/8ELCMkBB+SRjW6YIE69UitIi8Shgh5zvCF7rfA72yvb/VdSJKVKP/v23RMXsMODyu3EXR6/IdMSN9EFrK7yYkO98RPoBmAj+MKVPuKCiED8lnotftC0Ifz59ScgSS3tHzoyq5X80Jv5CtjfZrKTCinJjqED7AP4/en+4GLouL4TpCl5uNhC94bwIDYuqwKPZPCcnc/JhlhxNGbFhPSO4+IiQRraqyf3v7RIIRKaL5FxJatz8htET+m9CQc3SCOhoTEqR/Re8vW6O/JwFts72Pmopfp/Ek/qz4RXQOzI+ZdxDhM+OL6PVfRfhl9ci48+YiQt7xDWHo1JuIGymLMOLK8ujceJaQ7Jc7Cgqhz/db0bm0LKpjOglyl1ycioawExERERGRDFAfcBERERGRDFICLiIiIiKSQUrARUREREQySAm4iIiIiEgGKQEXEREREckgJeAiIiIiIhmkBFxEcoaZDTEzN7MhcfNXmdmqNG97vplp3NaImY2PXove2Y4lXlnng5k1NrN7ouU7ovh/YGa9o7/HZz7axKrz8RWRPacEXEQqLUoIYqedZvalmb1kZhdlOz6RCtwOXAW8C9xKuGHI59kIpKwvkyKyd9Ct6EWkKm6KHusAhwFnASebWQ93vyYL8ZyagW38BGiQge3InivrfDiTcGfhgtiZZrYJ6Ey4O2x1MQV4Avg424GISOopAReRpLn7+NjnZnYq8AJwtZnd4+6rMhzP8gxsQ4lQjijnfDgI+FuC8luApWkNKknu/iXV6wuBiKSQuqCIyB5z93mEBMaAngBm1i76iX26mR1qZjPMbK2Z7Yrt12pmzczsVjMrNLOtZrbRzOaZWZ/Kbj9Rn9/Yn/jN7DQz+7uZbTazdWb2kJk1icp1M7NnzezraPlsM2uXYBul+oDH9h2O+hLPMbMNZrbFzF4xs+MS1HOQmY01s9fM7HMz+87MPjWzx8ysc4Ly5R5HM1sQdQUqFXO0/qho/WsreSxrm9nPovg2Rq/JR2b2oJl1qsT6Z5nZo2b2oZn9Jzqmi81shJmV+swxs5ZmNtHMPojKb4j+nm5mHWLKmZkNNrPXo9dwm5l9YmbPm9mguDpLnA8xr50BJ8V0oZofLS+zD3h0fv7KzP4Vva4bzextM7vNzPaLKdfDzO6Olq2P4ltmZpPMrGlcnfOBh6KnD1nJbl3tojJl9gE3s1PN7K8x2/kwimf/BGXnR/XsY2a/iGL6Njp2/2dmdUu9iCKSdmoBF5FUsegx/kLFQ4A3gQ+BPwD1gU0AZtYWmA+0A/4O/BXYj9BV4K9mNtzdf7uHcfWP6nsWuB84DhgCtDezG4B50banAV2AAuAQM+vi7rsquY18YDTwBvAg0AY4F5hnZj9w9w9iyp4I3AC8DDwNbAY6AQOB/mb2Q3d/O8E2yjqOU4GHgZ8C/5tgvWHAt1GZckXJ2BzgR8AnwGPRNtoBZwOvAssqqOY2YFcU6xpgf+AU4G7Cl7OLY7bXAHgt2rcXgD8TzqO2wADgKWBFVPxXwI3ASuBJYCPwvajO84AZ5cQ0nXCejQNWR88BVpW3I2bWnvA6tQUWA/cRGq4OBX5OOJ/+ExX/KeEYvQK8CNQGugPXAGeY2THu/k1MPBuifZwF/DNmsxsqiGl4FMd/gD8Ca4HewPVAQXT+JKrjMeAE4C+E17Qv4ZxtAVxS3jZFJA3cXZMmTZoqNRGSa08w/0eEpGsX0Daa166oPHBLGfXNj9a5IG5+E0JSshVoGTN/SFTfkLjyq4BVcfOKyu4AToqZX4uQ7DmwHrgobr1p0bIBCWL1uHm9Y/YxPqbh0fypcfNbAI0SHIvvE5Lxv8TNL/c4AvUIXRU+A+qUEd8fKvn63hKVnw3US7CdA2Oej4/K9o4rd0iCemsRvgA4cEzM/IJo3l0J1qkbe5yAr4B/Aw0SlD2govMh5vydn2B+0XEaHzf/tWj+jYm2Cewb87wtUDtBuaFRHdeXcX4OiV+nrOMbbeNbQgJ9eFz5qVH5BxKdt4QvEM1i5u8HfATsBPIqc35o0qQpdZO6oIhI0qKfx8dHP80/RWi5NuDX7r46rvgX7L5oM7aO7wMnAU+7+xOxyzy04I0D9iW0JO+Jx939lZi6dwG/j57+y93/EFf+kejxB0ls4zV3nx4373eE5P/o2JnuvtZ3t4TGzn8beIlwMWudBNtIeBzd/VtCd4Y8Qmt/rOHR428q2gEzqw1cTvjS87Oo3hLbcfd1FdXjCfpfR8f87ujp6QlW25pgne8SHKfthIQxvmzK+0qbWQ/CryX/BP4v0TbdfVvM89XuXio2wnmwicT7nawfE76YTHH3+D7r/wt8A1xsZvUSrHu9u6+Pifc/hF9SahF+wRGRDFIXFBGpinHRoxN+Mv87MM3dH01Q9u34ZC7SK3rcP1HfW+DA6LFUv+gkLUow79PocXGCZWuix1Z7sg13325mXwBN45eZWT/gZ4TE5wBKvxcfQGjRjlXWcYTQJeFaQsL9dLSNAwhdIgrdvdSFhwkcTugu8qa7f1pR4bKYWXPgOkIXhw6EltZYB8f8/QrheN9gZt2B5witzv9MkMz+gTCE4Htm9sdo3TfcfWNVY63AsdHj816JrkjRl6bhwAXAEYRjGdvIdXCi9ZLUPXp8KX6Bu39tZv8gdHE6HIjvxpTo/+CT6LHUOSoi6aUEXESS5u5WcaliZY2z3Dx6PC2aytIwiW0lkihB21GJZYlaoctSVr/dHYS+wMXMbAShNfhrQleYj4EthC8zZxG6oiRqwSxzvGp3X2FmzwOnm9khUSv0kKieClu/I02ixzXlliqHhQtbFwLtgbcIvyasJxyHJsBIYvbN3TeZ2bGElv3+7G4l/tLMpgK/dPft0byfA8uBSwl96G8AdpjZc8C17v5RVeMuQ7LHYwbhC88KQr/uzwndRQCuJvFrmqyiiyzjv5wRN79J/AJP3C+86FyvnWCZiKSREnARSbey7h5ZlPyOdPd7MhVMNpnZPuy++Ut3d/8sbnmvhCsGFd2F8z7gvwgXA95AuPhyG7u71FSkKEHbk5baYYTk+yYvPVRlL0ICXoK7/xsYamZGaDk+BbgCGEtoQR4TldtJ+OJyt5m1AI4ntDafBxxpZkeW8wtBVVT6eJhZPiH5fhHoG/OlgWjkl9EpiqnofyYPeC/B8u/FlRORakp9wEUkWxZEjydkNYrMOoDQOvl6guS7Ibu7GFTFs4TW9EssDOF4GPCku39dyfWXEpLOrmZ2UBVj6Bg9Pp1g2UnlrejBe+4+md2/iJxVRtm17j7T3c8ndMc4BDiqijGXpej8PD3R8IlxivZ7dmzyHTmaMGJNvKIuNsm0Pv8jeuwdvyD69eEHhC9dhUnUKSJZoARcRLLC3RcR+o6fY2aXJipjZl2i1s6aYi2hu0mPKOEGivsP301I0Ksk6qf8AGGUld9Fs+9PYv2dhJE06gP3x1/IZ2Z1zezAhCvvtip67B23bjfCEILEzT/KEo9f3jJ63BKVqxeNfV2i61N03JrFlk0Vd18MvE5Iaq+PX25mzc1s3+jpquixd1yZFsC9ZWziq+ixTRJhPUq4EPUqM+sYt2wC0Bh4NMW/BIhIGqgLiohk038TWjCnRX2j3yS0wrYCuhJaNXsREtec5+67zOweQheRd81sFmFUi5MJieTL0d9V9SCh68bBwLvu/kaS698EHEMYHvBDM3uWMLJGa6AP4eLK6eWs/0hU5tdmdjJhzPBOhHHYZwKD4sr/CLjTzF4ntMCvJbz2AwjDU94RlatP6N6xyszeJIzlvS+hpbwzoeU5Ha2+PyYM43eLmZ0b/W3RPvUhXOy4itDv/TXCl8nXCeOltwTOAD5g90W/sd4gfGm42syaEUa5AZhc1oWl7r7KzK4mJPVLzOxJYB3h14VehGNY6suCiFQ/agEXkayJ+v/2IAyhthO4CBhBGP7tY8KoEu9mLcD0GEMYsWQrYf/OIYxQcTRhn6vM3b8gjCQClb/4Mnb97wj9yK8iJISDo7+PBp4hJJblrf8poUvRHEIf7SsJY1dfTvjSEe954NeEZHoA4bicSLg49QR3fyoq9x9CYrmUcG6MJHx52wT8D6EfeMq5+0pCt6DbgUbR/gwltFpPIvpiGP160J/QD/8gwjl8POEL0emEVuv4ur8mDLH5PuFGOBOiqdwRSdx9alTngmj9awi/etwB9IodalBEqi9zr+i6HhERyQVRX+WPCK2v33P3TVkOSUREElALuIhIzTGQMArJI0q+RUSqL7WAi4jkODO7gdCH/DLCtT1HJrgjqYiIVBNKwEVEcpyZOaGf8fvAde7+QpZDEhGRcigBFxERERHJIPUBFxERERHJICXgIiIiIiIZpARcRERERCSDlICLiIiIiGSQEnARERERkQxSAi4iIiIikkH/H5TicRPnVUeJAAAAAElFTkSuQmCC\n",
      "text/plain": [
       "<Figure size 864x648 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib\n",
    "matplotlib.rcParams.update({'font.size': 15})\n",
    "classes = ['AGN', 'RSG', 'Stellar cluster', 'YSG', 'Nebula']\n",
    "I0 = [0, 0, 2, 0, 0]\n",
    "Im = [0, 1, 0, 0, 0]\n",
    "base1 = [0, 1, 2, 0, 0]\n",
    "IABm = [1, 0, 0, 0, 0]\n",
    "base2 = [1, 1, 2, 0, 0]\n",
    "IBm = [0, 2, 0, 0, 0]\n",
    "base3 = [1, 3, 2, 0, 0]\n",
    "SAa = [1, 0, 0, 0, 0]\n",
    "base4 = [2, 3, 2, 0, 0]\n",
    "SAc = [0, 2, 0, 0, 0]\n",
    "base5 = [2, 5, 2, 0, 0]\n",
    "SAcd = [1, 0, 0, 0, 0]\n",
    "base6 = [3, 5, 2, 0, 0]\n",
    "SABb = [0, 1, 0, 0, 0]\n",
    "base7 = [3, 6, 2, 0, 0]\n",
    "SABbc = [1, 1, 1, 0, 1]\n",
    "base8 = [4, 7, 3, 0, 1]\n",
    "SABc = [0, 4, 2, 1, 0]\n",
    "base9 = [4, 11, 5, 1, 1]\n",
    "SABcd = [2, 5, 3, 0, 0]\n",
    "base10 = [6, 16, 8, 1, 1]\n",
    "SABd = [0, 1, 0, 0, 1]\n",
    "base11 = [6, 17, 8, 1, 2]\n",
    "SB = [1, 1, 0, 0, 0]\n",
    "base12 = [7, 18, 8, 1, 2]\n",
    "SBd = [1, 2, 4, 1, 0]\n",
    "base13 = [8, 20, 12, 2, 2]\n",
    "SBm = [0, 1, 0, 0, 0]\n",
    "\n",
    "x3 = np.arange(len(classes))  # the label locations\n",
    "width = 0.5  # the width of the bars\n",
    "\n",
    "classes_morph, ax = plt.subplots(1, figsize=(12,9))\n",
    "class1 = ax.bar(x3, I0, width, label='I0', color='crimson')\n",
    "class2 = ax.bar(x3, Im, width, bottom=I0, label='Im', color='dodgerblue')\n",
    "class3 = ax.bar(x3, IABm, width, bottom=base1, label='IABm', color='forestgreen')\n",
    "class4 = ax.bar(x3, IBm, width, bottom=base2, label='IBm', color='darkorange')\n",
    "class5 = ax.bar(x3, SAa, width, bottom=base3, label='SAa', color='gold')\n",
    "class6 = ax.bar(x3, SAc, width, bottom=base4, label='SAc', color='darkviolet')\n",
    "class7 = ax.bar(x3, SAcd, width, bottom=base5, label='SAcd', color='darkgray')\n",
    "class8 = ax.bar(x3, SABb, width, bottom=base6, label='SABb', color='hotpink')\n",
    "class9 = ax.bar(x3, SABbc, width, bottom=base7, label='SABbc', color='yellow')\n",
    "class10 = ax.bar(x3, SABc, width, bottom=base8, label='SABc', color='yellowgreen')\n",
    "class11 = ax.bar(x3, SABcd, width, bottom=base9, label='SABcd', color='black')\n",
    "class12 = ax.bar(x3, SABd, width, bottom=base10, label='SABd', color='lightcoral')\n",
    "class13 = ax.bar(x3, SB, width, bottom=base11, label='SB',color='mediumblue')\n",
    "class14 = ax.bar(x3, SBd, width, bottom=base12, label='SBd',color='plum')\n",
    "class15 = ax.bar(x3, SBm, width, bottom=base13, label='SBm',color='r')\n",
    "\n",
    "# Add some text for labels, title and custom x-axis tick labels, etc.\n",
    "ax.set_ylabel('Number of detected counterparts', fontsize=20)\n",
    "ax.set_xlabel('Preliminary classification', fontsize=20)\n",
    "ax.set_xticks(x3)\n",
    "ax.set_xticklabels(typesd, rotation=0)\n",
    "plt.tick_params(axis='both', which='major', labelsize=15)\n",
    "plt.xticks(x3, ('AGN', 'RSG', 'Stellar cluster', 'YSG', 'Nebula'))\n",
    "plt.yticks(np.arange(0, 24, 3))\n",
    "ax.legend()\n",
    "\n",
    "classes_morph.savefig('classes_morph.png',dpi=400)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 516,
   "metadata": {},
   "outputs": [],
   "source": [
    "from astropy import units as u\n",
    "from astropy.coordinates import SkyCoord\n",
    "\n",
    "c1a = [] # Defining the array\n",
    "c1b = [] # Defining the array\n",
    "c1c = [] # Defining the array\n",
    "c2a = [] # Defining the array\n",
    "c2b = [] # Defining the array\n",
    "# Opening and reading the file\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/coords_galaxies.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        c1a.append(row[0])\n",
    "        c1b.append(row[1])\n",
    "        \n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/coords_dist.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        c1c.append(float(row[0])*1.0e3)\n",
    "                \n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/coords_ulxs.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        c2a.append(row[0])\n",
    "        c2b.append(row[1])\n",
    "\n",
    "coord1 = []\n",
    "coord2 = []\n",
    "sep = []\n",
    "\n",
    "for i in range(0,len(c1a)):\n",
    "    coord1.append(i)\n",
    "    coord2.append(i)\n",
    "    sep.append(i)\n",
    "    coord1[i] = SkyCoord(c1a[i],c1b[i],c1c[i],unit=(u.hourangle, u.deg, u.kpc))  # your coords\n",
    "    coord2[i] = SkyCoord(c2a[i],c2b[i],c1c[i],unit=(u.hourangle, u.deg, u.kpc))  # first object in table\n",
    "    sep[i] = coord1[i].separation_3d(coord2[i])\n",
    "    \n",
    "#print sep\n",
    "\n",
    "c1aobs = [] # Defining the array\n",
    "c1bobs = [] # Defining the array\n",
    "c1cobs = [] # Defining the array\n",
    "c2aobs = [] # Defining the array\n",
    "c2bobs = [] # Defining the array\n",
    "# Opening and reading the file\n",
    "with open('/Users/kristhell/ownCloud/paper-second-nir/histograms/coords_galaxies_obs.txt','r') as csvfile:\n",
    "    data = csv.reader(csvfile, delimiter=',')\n",
    "    for row in data:\n",
    "        c1aobs.append(row[0])\n",
    "        c1bobs.append(row[1])\n",
    "        c1cobs.append(float(row[2])*1.0e3)\n",
    "        c2aobs.append(row[3])      \n",
    "        c2bobs.append(row[4])        \n",
    "        \n",
    "coord1obs = []\n",
    "coord2obs = []\n",
    "sepobs = []\n",
    "\n",
    "for i in range(0,len(c1aobs)):\n",
    "    coord1obs.append(i)\n",
    "    coord2obs.append(i)\n",
    "    sepobs.append(i)\n",
    "    coord1obs[i] = SkyCoord(c1aobs[i],c1bobs[i],c1cobs[i],unit=(u.hourangle, u.deg, u.kpc))  # your coords\n",
    "    coord2obs[i] = SkyCoord(c2aobs[i],c2bobs[i],c1cobs[i],unit=(u.hourangle, u.deg, u.kpc))  # first object in table\n",
    "    sepobs[i] = coord1obs[i].separation_3d(coord2obs[i])\n",
    "\n",
    "#print sepobs"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 2",
   "language": "python",
   "name": "python2"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 2
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython2",
   "version": "2.7.15"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

